On finite groups with exactly one noncommutator

An element $x$ of a group $G$ is a commutator if it can be expressed in the form $x = a^{-1}b^{-1}ab$ for some $a, b \in G$. In 2010 MacHale posed the following problem in the Kourovka notebook: does there exist a finite group $G$, with $|G| > 2$, such that there is exactly one element of $G$ which is not a commutator? We answer this question in the affirmative and provide an infinite series of such groups, the smallest group in our construction having size $16609443840$.

==> anc/onenoncomm-ex.gap <==
# A group with one noncommutator
GMacHale := Group([ (1,2)(43,44), (1,2)(21,22), (1,39,13,43,25)(2,40,14,44,26)(3,37,15,41,27)(4,38,16,42,28)(5,35,23,17,31)(6,36,24,18,32)(7,33,21,19,29)(8,34,22,20,30), (1,23,27,11,41)(2,24,28,12,42)(3,22, 26,10,44,4,21,25,9,43)(5,16,20,40,32,6,15,19,39,31)(7,13,17,37,29)(8,14,18,38,30) ]);

# Given a group "G" and a list of pairs "setup", compute the number of conjugacy classes which are not covered by commutators from "setup".
CheckCommutators := function ( G, setup )
    local cls, clsUm, i, sc, checked, notchecked, x, y, z, AddClass, pair;

    # We sort conjugacy classes by their size
    clsUm := ConjugacyClasses(G);
    cls := ShallowCopy(clsUm);
    SortBy(cls, Size);
    sc := Size(cls);

    # Store indices of conjugacy classes which were covered and not (yet) covered
    checked := [];
    notchecked := [1..sc];

    # Mark a conjugacy class as covered
    AddClass := function ( z )
        for i in notchecked do
            if z in cls[i] then
                AddSet(checked, i);
                RemoveSet(notchecked, i);
                break;
            fi;
        od;
    end;

    # Use precomputed pairs
    for pair in setup do
        x := pair[1]; y := pair[2];

        if (x in G) and (y in G) then
            z := Comm(x, y);

            AddClass(z);
            Print(".\c");
        else
            Print("Bad decomposition\n");
            return;
        fi;
    od;

    # Print representatives and class sizes
    Print("\nClasses left: ", Size(notchecked), "\n");
    for i in notchecked do
        Print(Representative(cls[i]), ", size ", Size(cls[i]), "\n");
    od;
end;

# Check that a central element t is not a commutator in G.
CheckCentral := function ( G, t )
    local cls, K;

    if not t in Center(G) then
        Print("t is not central\n");
        return false;
    fi;

    cls := ConjugacyClasses(G);
    for K in cls do
        if t*Representative(K) in K then
            Print("t is a commutator\n");
            return false;
        fi;
    od;

    Print("t is not a commutator\n");
    return true;
end;

# Precomputed decomposition of conjugacy class representatives into commutators
commPairs := [ [ (5,6)(15,16)(23,24)(33,34), (1,31,42)(2,32,41)(3,30,44,4,29,43)(5,34,24,6,33,23)(7,36,22,8,35,21)(11,12)(15,16)(17,26,37)(18,25,38)(19,28,39,20,27,40) ], 
  [ (1,19,2,20)(3,18)(4,17)(5,30,6,29)(7,31,8,32)(9,10)(13,41,14,42)(15,43,16,44)(21,28,22,27)(23,26,24,25)(33,34)(37,38), (1,19)(2,20)(3,18,4,17)(5,25,42,30,24,13)(6,26,41,29,23,14)(7,28,
        43,31,21,16)(8,27,44,32,22,15)(9,35,37)(10,36,38)(11,34,39,12,33,40) ], [ (1,19,14,11,36,21,31,6)(2,20,13,12,35,22,32,5)(3,18,16,9,34,23,30,8,4,17,15,10,33,24,29,7)(25,44,
        27,42)(26,43,28,41)(37,40,38,39), (1,21,14,6,36,19,31,11)(2,22,13,5,35,20,32,12)(3,24,15,8,34,18,29,10,4,23,16,7,33,17,30,9)(25,44,28,42)(26,43,27,41)(37,40,38,39) ], 
  [ (3,4)(5,36,21,40,6,35,22,39)(7,33,23,37)(8,34,24,38)(9,18,43,28)(10,17,44,27)(11,19,42,26,12,20,41,25)(13,16)(14,15)(29,32,30,31), (1,2)(3,4)(5,35,22,40,6,36,21,39)(7,34,24,37)(8,33,
        23,38)(9,18,44,27)(10,17,43,28)(11,20,41,26,12,19,42,25)(13,16,14,15)(29,31,30,32) ], 
  [ (1,39,2,40)(3,37,4,38)(7,8)(9,21,10,22)(11,23,12,24)(13,36,14,35)(15,33,16,34)(17,26)(18,25)(19,28,20,27)(41,42)(43,44), (1,2)(3,4)(5,6)(13,14)(15,16)(31,32)(33,34)(35,36)(41,42)(43,
        44) ], [ (1,18,34,30,41)(2,17,33,29,42)(3,19,35,32,43)(4,20,36,31,44)(5,16,9,25,22,6,15,10,26,21)(7,14,11,28,23)(8,13,12,27,24)(39,40), (7,8)(11,12)(15,16)(21,22)(25,26)(29,30)(31,
        32)(33,34)(35,36)(39,40) ], [ (1,2)(5,6)(7,8)(9,10)(11,12)(13,14)(15,16)(17,18)(19,20)(21,22)(25,26)(27,28)(33,34)(35,36), (1,21,3,24)(2,22,4,23)(5,13,40,32,28,18,42,34,6,14,39,31,
        27,17,41,33)(7,15,37,30,26,19,44,36)(8,16,38,29,25,20,43,35)(9,12,10,11) ], [ (1,38,26,24,34,32)(2,37,25,23,33,31)(3,39,27,22,36,29)(4,40,28,21,35,30)(5,17,42,6,18,41)(7,19,44)(8,
        20,43)(9,15,10,16)(11,14)(12,13), (1,24,2,23)(3,22)(4,21)(5,6)(9,15)(10,16)(11,14)(12,13)(17,18)(19,20)(25,32,26,31)(27,29)(28,30)(33,37,34,38)(35,40)(36,39)(41,42)(43,44) ], 
  [ (1,36,27,38,17,8,44,31)(2,35,28,37,18,7,43,32)(3,34,25,40,20,5,41,30,4,33,26,39,19,6,42,29)(9,11,10,12)(13,21,15,24)(14,22,16,23), (1,35,27,37,18,7,43,32)(2,36,28,38,
        17,8,44,31)(3,34,26,39,19,5,41,29,4,33,25,40,20,6,42,30)(9,12)(10,11)(13,22,16,23,14,21,15,24) ], 
  [ (1,12,6,2,11,5)(3,10,8,4,9,7)(13,26,18)(14,25,17)(15,28,20)(16,27,19)(21,30,37)(22,29,38)(23,32,40,24,31,39)(33,34)(41,42)(43,44), (1,37,6,30,12,21,2,38,5,29,11,22)(3,40,8,31,10,23,4,
        39,7,32,9,24)(13,26,18,14,25,17)(15,28,19)(16,27,20)(33,41,34,42)(35,43)(36,44) ], [ (1,2)(5,31,27)(6,32,28)(7,30,26)(8,29,25)(9,37,18,10,38,17)(11,40,20,12,39,19)(13,21,43)(14,22,
        44)(15,24,42)(16,23,41)(35,36), (1,33)(2,34)(3,36)(4,35)(5,22,6,21)(7,24,8,23)(11,12)(13,27)(14,28)(15,26,16,25)(17,18)(19,20)(29,42)(30,41)(31,44)(32,43) ], 
  [ (3,4)(5,6)(7,8)(9,27)(10,28)(11,25)(12,26)(13,32)(14,31)(15,30)(16,29)(17,43)(18,44)(19,41)(20,42)(21,22)(33,37)(34,38)(35,40)(36,39), (1,7,24)(2,8,23)(3,6,22)(4,5,21)(9,15,43,10,16,
        44)(11,13,41,12,14,42)(17,27,29)(18,28,30)(19,26,31,20,25,32)(39,40) ], [ (1,29,5,43,36,38,15,20,11,21,27)(2,30,6,44,35,37,16,19,12,22,28)(3,32,7,41,33,39,13,17,9,24,26)(4,31,8,
        42,34,40,14,18,10,23,25), (1,21,19,38,43,30,28,11,16,35,5)(2,22,20,37,44,29,27,12,15,36,6)(3,24,18,39,42,31,26,9,13,34,7)(4,23,17,40,41,32,25,10,14,33,8) ], 
  [ (1,36,2,35)(3,34,4,33)(5,11)(6,12)(7,9)(8,10)(13,31)(14,32)(15,30)(16,29)(17,23)(18,24)(19,21)(20,22)(41,42)(43,44), (1,5,14,36,11,31,2,6,13,35,12,32)(3,7,15,34,9,29,4,8,16,33,10,
        30)(17,24,18,23)(19,22,20,21)(25,40,44,26,39,43)(27,37,42,28,38,41) ], [ (1,26,4,28,2,25,3,27)(5,42,23,14,31,38,17,12,6,41,24,13,32,37,18,11)(7,43,22,16,30,40,20,10)(8,44,21,
        15,29,39,19,9)(33,36)(34,35), (1,28,3,25,2,27,4,26)(5,12,18,38,32,13,24,42,6,11,17,37,31,14,23,41)(7,10,20,40,30,15,22,43)(8,9,19,39,29,16,21,44)(33,36)(34,35) ], 
  [ (1,25,35,21,42,15,11,37,31,17,7)(2,26,36,22,41,16,12,38,32,18,8)(3,28,33,23,44,14,10,40,30,19,6)(4,27,34,24,43,13,9,39,29,20,5), 
      (1,21,11,18,26,42,37,7,36,16,32,2,22,12,17,25,41,38,8,35,15,31)(3,23,10,20,27,44,39,5,34,14,30,4,24,9,19,28,43,40,6,33,13,29) ], 
  [ (1,2)(3,4)(5,31,34,27)(6,32,33,28)(7,29,36,25,8,30,35,26)(9,42,21,40,10,41,22,39)(11,43,23,38,12,44,24,37)(13,15)(14,16)(17,19,18,20), (1,4)(2,3)(5,11,32,44,34,23,28,37,6,12,31,43,33,
        24,27,38)(7,9,30,42,35,22,26,39)(8,10,29,41,36,21,25,40)(13,18,15,19,14,17,16,20) ], 
  [ (1,19,22,38,35,5,44,27,12,30,16,2,20,21,37,36,6,43,28,11,29,15)(3,17,24,39,34,7,42,25,9,32,13,4,18,23,40,33,8,41,26,10,31,14), 
      (1,19,22,38,36,6,44,27,11,30,16,2,20,21,37,35,5,43,28,12,29,15)(3,18,23,39,33,8,42,25,9,31,13,4,17,24,40,34,7,41,26,10,32,14) ], 
  [ (1,12,3,10,2,11,4,9)(5,33,23,25,14,20,44,32)(6,34,24,26,13,19,43,31)(7,36,21,27,15,17,42,29,8,35,22,28,16,18,41,30)(37,40)(38,39), (1,4)(2,3)(5,24,14,43)(6,23,13,44)(7,21,15,
        41)(8,22,16,42)(9,11,10,12)(17,29,36,27)(18,30,35,28)(19,32,34,26,20,31,33,25) ], [ (1,40,8)(2,39,7)(3,38,5,4,37,6)(9,36,28,10,35,27)(11,33,25,12,34,26)(13,21,19,14,22,20)(15,24,
        18)(16,23,17)(31,32)(41,42), (1,16)(2,15)(3,13)(4,14)(5,19,6,20)(7,18)(8,17)(21,38)(22,37)(23,40)(24,39)(29,44,30,43)(31,42)(32,41) ], 
  [ (1,38,4,40,2,37,3,39)(5,24,13,11,41,20,36,27)(6,23,14,12,42,19,35,28)(7,21,16,10,43,18,34,26)(8,22,15,9,44,17,33,25)(29,32,30,31), (1,2)(3,4)(5,6)(7,8)(11,12)(15,16)(23,24)(29,30)(33,
        34)(35,36)(41,42)(43,44) ], [ (1,31,22,18)(2,32,21,17)(3,29,24,20)(4,30,23,19)(5,36,27,15,6,35,28,16)(7,33,25,14)(8,34,26,13)(9,11,10,12)(39,40)(41,44,42,43), 
      (1,21)(2,22)(3,24)(4,23)(5,27,6,28)(7,25)(8,26)(13,33)(14,34)(15,35,16,36)(17,31)(18,32)(19,30)(20,29) ], 
  [ (3,4)(5,25,17,6,26,18)(7,28,20,8,27,19)(9,42,22)(10,41,21)(11,43,24,12,44,23)(13,35,32,14,36,31)(15,33,29)(16,34,30)(39,40), (1,40,2,39)(3,37,4,38)(5,35,26,32,18,13)(6,36,25,31,17,
        14)(7,33,28,30,20,15,8,34,27,29,19,16)(9,22,42,10,21,41)(11,23,43)(12,24,44) ], [ (1,5,2,6)(3,8)(4,7)(9,37)(10,38)(11,40,12,39)(13,14)(17,43)(18,44)(19,42)(20,41)(21,22)(23,24)(25,
        35,26,36)(27,33,28,34)(29,30), (1,5,2,6)(3,8,4,7)(9,37)(10,38)(11,40,12,39)(13,14)(17,43,18,44)(19,42)(20,41)(23,24)(25,36,26,35)(27,33,28,34) ], 
  [ (1,38,31,11,24,33,25,13,2,37,32,12,23,34,26,14)(3,40,29,10,21,35,27,15)(4,39,30,9,22,36,28,16)(5,17,7,20)(6,18,8,19)(41,43,42,44), (1,38,32,12,23,33,25,13,2,37,31,
        11,24,34,26,14)(3,40,30,9,22,35,27,15)(4,39,29,10,21,36,28,16)(5,18,7,19)(6,17,8,20)(41,43,42,44) ], 
  [ (3,4)(7,8)(13,14)(17,18)(21,22)(23,24)(25,26)(27,28)(29,30)(35,36)(39,40)(41,42), (1,20,24,36,10,25,41,38,29,6,14)(2,19,23,35,9,26,42,37,30,5,13)(3,17,22,34,12,27,44,40,31,8,16)(4,18,
        21,33,11,28,43,39,32,7,15) ], [ (1,2)(9,10)(11,12)(13,14)(15,16)(21,22)(23,24)(29,30), (1,7,44,2,8,43)(3,5,41,4,6,42)(9,25,24,34,15,20)(10,26,23,33,16,19)(11,27,21,36,13,17)(12,28,
        22,35,14,18)(29,40,30,39)(31,38,32,37) ], [ (1,13,3,15)(2,14,4,16)(5,24,20,35,43,39,30,12,6,23,19,36,44,40,29,11)(7,22,17,33,42,37,31,9)(8,21,18,34,41,38,32,10)(25,28,26,27), 
      (1,4,2,3)(5,20,43,29,6,19,44,30)(7,18,42,31)(8,17,41,32)(9,21,34,37,10,22,33,38)(11,24,36,40)(12,23,35,39)(13,15,14,16)(25,26)(27,28) ], 
  [ (1,35,7,12,13,39,41,23)(2,36,8,11,14,40,42,24)(3,33,6,9,16,38,44,21,4,34,5,10,15,37,43,22)(17,32,19,29)(18,31,20,30)(25,28,26,27), (1,42,13,7)(2,41,14,8)(3,43,16,5,4,
        44,15,6)(9,34,22,37,10,33,21,38)(11,35,24,40,12,36,23,39)(17,19)(18,20)(27,28)(29,31)(30,32) ], 
  [ (1,34,2,33)(3,35)(4,36)(5,27,31,6,28,32)(7,26,29,8,25,30)(9,41,38,15,18,23,10,42,37,16,17,24)(11,44,39,13,19,22)(12,43,40,14,20,21), (3,4)(5,6)(7,8)(17,18)(19,20)(21,22)(25,26)(29,
        30)(31,32)(35,36) ], [ (1,2)(3,4)(9,20,10,19)(11,17,12,18)(13,24)(14,23)(15,22,16,21)(25,35,26,36)(27,34,28,33)(29,30)(31,32)(37,42,38,41)(39,44)(40,43), 
      (1,4)(2,3)(5,8,6,7)(9,37,20,42,10,38,19,41)(11,39,18,43,12,40,17,44)(13,28,24,34)(14,27,23,33)(15,25,21,36)(16,26,22,35)(29,30) ], 
  [ (1,18,5)(2,17,6)(3,20,7)(4,19,8)(9,21,34,10,22,33)(11,23,36,12,24,35)(13,32,43)(14,31,44)(15,29,41)(16,30,42)(25,26)(37,38), (1,24,6,12,17,36)(2,23,5,11,18,35)(3,22,8,10,19,34)(4,21,7,
        9,20,33)(13,32,44)(14,31,43)(15,30,42,16,29,41)(25,39,26,40)(27,37)(28,38) ], [ (1,29,5,28,10,35,13,17)(2,30,6,27,9,36,14,18)(3,31,7,26,12,34,16,20)(4,32,8,25,11,33,15,19)(21,44,
        24,41,22,43,23,42)(37,40,38,39), (1,36,5,17,10,30,14,27)(2,35,6,18,9,29,13,28)(3,34,7,19,12,31,15,26)(4,33,8,20,11,32,16,25)(21,44,24,42,22,43,23,41)(37,40,38,39) ], 
  [ (1,38,2,37)(3,39)(4,40)(7,8)(9,10)(11,12)(13,14)(17,41,18,42)(19,44)(20,43)(21,36,22,35)(23,33)(24,34)(25,31)(26,32)(27,30,28,29), (1,27,34,37,30,23,2,28,33,38,29,24)(3,25,35,40,32,22,
        4,26,36,39,31,21)(5,10,15,6,9,16)(7,11,14,8,12,13)(17,41,18,42)(19,43,20,44) ], [ (1,19,12,28,35,30)(2,20,11,27,36,29)(3,18,9,25,34,31,4,17,10,26,33,32)(5,43,6,44)(7,41)(8,42)(13,
        40,24,14,39,23)(15,37,21,16,38,22), (1,20,11,27,36,30,2,19,12,28,35,29)(3,17,9,25,33,31,4,18,10,26,34,32)(5,44,6,43)(7,42,8,41)(13,40,24)(14,39,23)(15,38,22)(16,37,21) ], 
  [ (1,36,6,23,9,19,2,35,5,24,10,20)(3,34,7,21,11,18,4,33,8,22,12,17)(13,37)(14,38)(15,39,16,40)(25,41,30,26,42,29)(27,43,32)(28,44,31), (1,19,9,23,6,35,2,20,10,24,5,36)(3,18,
        12,21,7,33)(4,17,11,22,8,34)(13,37)(14,38)(15,39)(16,40)(25,29,41)(26,30,42)(27,31,43,28,32,44) ], 
  [ (1,24,19,11,33,15,41,31,39,5,28)(2,23,20,12,34,16,42,32,40,6,27)(3,22,17,10,36,14,44,29,37,7,26)(4,21,18,9,35,13,43,30,38,8,25), 
      (1,32,12,27,42,20,6,16,23,39,34,2,31,11,28,41,19,5,15,24,40,33)(3,29,10,26,44,17,8,14,21,37,35,4,30,9,25,43,18,7,13,22,38,36) ], 
  [ (1,40,25,35,30,43,19,9,2,39,26,36,29,44,20,10)(3,37,27,33,32,41,17,11,4,38,28,34,31,42,18,12)(5,24,8,22)(6,23,7,21)(13,16)(14,15), (1,35,19,40,30,10,25,44)(2,36,20,39,
        29,9,26,43)(3,34,18,38,31,11,28,42,4,33,17,37,32,12,27,41)(5,22,7,24,6,21,8,23)(13,15)(14,16) ], 
  [ (1,32,27,14,35,42)(2,31,28,13,36,41)(3,30,26,16,33,44,4,29,25,15,34,43)(5,37,12,6,38,11)(7,40,9,8,39,10)(17,24)(18,23)(19,21,20,22), (1,13,2,14)(3,15)(4,16)(11,12)(17,23)(18,24)(19,
        21)(20,22)(25,43)(26,44)(27,41,28,42)(29,33)(30,34)(31,36,32,35) ], [ (1,29,17,26,35,23,15,37)(2,30,18,25,36,24,16,38)(3,31,20,28,34,22,14,39,4,32,19,27,33,21,13,40)(5,7,6,8)(9,44,
        12,42)(10,43,11,41), (1,35)(2,36)(3,34,4,33)(5,6)(9,10)(11,12)(13,20)(14,19)(15,18,16,17)(21,32)(22,31)(23,29,24,30)(25,37)(26,38)(27,39,28,40)(41,42) ], 
  [ (1,5,2,6)(3,8,4,7)(9,33)(10,34)(11,36)(12,35)(13,31)(14,32)(15,29)(16,30)(17,18)(25,39,26,40)(27,37,28,38)(43,44), (1,40,5,26)(2,39,6,25)(3,38,7,28)(4,37,8,27)(9,14,34,32)(10,13,33,
        31)(11,15,35,29,12,16,36,30)(17,18)(21,24,22,23)(41,44,42,43) ], [ (1,38,4,39)(2,37,3,40)(5,8,6,7)(9,19,22,43,13,27,35,30)(10,20,21,44,14,28,36,29)(11,18,23,42,15,25,34,32,12,17,
        24,41,16,26,33,31), (1,37,3,40,2,38,4,39)(5,7)(6,8)(9,27,22,30,13,20,35,44)(10,28,21,29,14,19,36,43)(11,26,23,31,15,17,33,41,12,25,24,32,16,18,34,42) ], 
  [ (1,44,21,10,20,37,36,8,2,43,22,9,19,38,35,7)(3,42,23,12,17,40,33,5)(4,41,24,11,18,39,34,6)(13,32,16,30)(14,31,15,29)(25,28,26,27), (1,9,36,44,19,8,22,37)(2,10,35,43,
        20,7,21,38)(3,11,34,41,18,6,23,40)(4,12,33,42,17,5,24,39)(13,30,15,32)(14,29,16,31)(25,27)(26,28) ], 
  [ (1,20,26,21,7,33,14,43,12,30,40,2,19,25,22,8,34,13,44,11,29,39)(3,18,27,24,6,35,16,42,10,31,38,4,17,28,23,5,36,15,41,9,32,37), 
      (1,34,39,7,29,21,12,26,44,19,14,2,33,40,8,30,22,11,25,43,20,13)(3,35,38,6,32,24,10,27,41,17,16,4,36,37,5,31,23,9,28,42,18,15) ], 
  [ (1,40,17,2,39,18)(3,38,20,4,37,19)(9,15,30)(10,16,29)(11,13,32)(12,14,31)(21,33,42)(22,34,41)(23,35,43)(24,36,44), (1,21,17,42,39,34)(2,22,18,41,40,33)(3,23,20,44,37,35)(4,24,19,43,38,
        36)(5,26)(6,25)(7,27,8,28)(9,15,29,10,16,30)(11,14,32)(12,13,31) ], [ (1,29,24,10)(2,30,23,9)(3,32,21,12)(4,31,22,11)(5,7)(6,8)(13,44,25,18,14,43,26,17)(15,41,27,19,16,42,28,
        20)(37,40)(38,39), (1,2)(3,4)(5,6)(7,8)(9,10)(13,14)(17,18)(19,20)(21,22)(23,24)(27,28)(29,30) ], 
  [ (1,18,8,40,14,12,28,31)(2,17,7,39,13,11,27,32)(3,20,6,37,16,9,26,30,4,19,5,38,15,10,25,29)(21,36,23,33,22,35,24,34)(41,44)(42,43), 
      (1,40,27,18,14,31,7,12,2,39,28,17,13,32,8,11)(3,37,25,20,15,29,6,10)(4,38,26,19,16,30,5,9)(21,33,23,35)(22,34,24,36)(41,43,42,44) ], 
  [ (3,4)(5,30)(6,29)(7,31)(8,32)(13,23)(14,24)(15,22)(16,21)(19,20)(25,42,26,41)(27,44)(28,43)(33,39,34,40)(35,38)(36,37), (1,19,4,18)(2,20,3,17)(5,43,33,22,30,27,39,15)(6,44,34,21,29,28,
        40,16)(7,42,36,24,31,25,37,14)(8,41,35,23,32,26,38,13)(9,11)(10,12) ], 
  [ (1,23,14,40,35,25,18,6,32,11,43,2,24,13,39,36,26,17,5,31,12,44)(3,21,16,38,33,27,19,7,30,9,41,4,22,15,37,34,28,20,8,29,10,42), 
      (1,24,14,39,36,25,17,6,32,11,44,2,23,13,40,35,26,18,5,31,12,43)(3,22,15,37,34,28,19,8,30,10,41,4,21,16,38,33,27,20,7,29,9,42) ], 
  [ (1,28)(2,27)(3,25)(4,26)(5,43,6,44)(7,42,8,41)(9,32,10,31)(11,29,12,30)(17,34)(18,33)(19,35)(20,36)(21,22)(23,24), (1,28)(2,27)(3,26,4,25)(5,43)(6,44)(7,41,8,42)(9,31,10,32)(11,29,12,
        30)(17,34,18,33)(19,35)(20,36)(39,40) ], [ (5,19)(6,20)(7,17)(8,18)(9,26,10,25)(11,28)(12,27)(15,16)(21,43,22,44)(23,42)(24,41)(29,37)(30,38)(31,39)(32,40)(33,34), 
      (1,2)(3,4)(5,19)(6,20)(7,17,8,18)(9,25)(10,26)(11,28,12,27)(15,16)(21,43)(22,44)(23,41)(24,42)(29,37,30,38)(31,40)(32,39)(33,34)(35,36) ], 
  [ (1,5,9,35,39,17,42,31,2,6,10,36,40,18,41,32)(3,8,12,34,37,19,44,30,4,7,11,33,38,20,43,29)(13,25,16,27,14,26,15,28)(21,23,22,24), 
      (1,5,10,36,40,18,41,31,2,6,9,35,39,17,42,32)(3,8,12,33,38,19,44,29,4,7,11,34,37,20,43,30)(13,26,15,28)(14,25,16,27)(21,24)(22,23) ], 
  [ (1,3,2,4)(5,20,9,37,27,43,23,16)(6,19,10,38,28,44,24,15)(7,18,11,40,25,41,21,14)(8,17,12,39,26,42,22,13)(29,33,31,35,30,34,32,36), (3,4)(5,27)(6,28)(7,26)(8,25)(9,23)(10,24)(11,22)(12,
        21)(13,39)(14,40)(15,37)(16,38)(17,41)(18,42)(19,43,20,44)(29,30)(33,34) ], [ (1,5,2,6)(3,8)(4,7)(9,19,14,41,37,23)(10,20,13,42,38,24)(11,18,16,43,40,22)(12,17,15,44,39,21)(25,29,
        35)(26,30,36)(27,31,34,28,32,33), (5,6)(15,16)(21,22)(29,30)(39,40)(43,44) ], [ (1,23,17,41,29,8,13,28,33,11,37)(2,24,18,42,30,7,14,27,34,12,38)(3,21,20,44,31,5,15,26,36,10,40)(4,
        22,19,43,32,6,16,25,35,9,39), (1,37,11,33,27,13,8,30,41,17,24,2,38,12,34,28,14,7,29,42,18,23)(3,40,9,35,26,15,6,31,44,20,21,4,39,10,36,25,16,5,32,43,19,22) ], 
  [ (1,31,26,14,44,5,36,23,12,17,39,2,32,25,13,43,6,35,24,11,18,40)(3,29,27,15,42,8,34,21,9,20,37,4,30,28,16,41,7,33,22,10,19,38), (1,44,12,32,6,17,25,35,39,13,23,2,43,
        11,31,5,18,26,36,40,14,24)(3,41,9,29,8,20,28,34,38,15,21,4,42,10,30,7,19,27,33,37,16,22) ], 
  [ (1,18,42,10,36,7,26,24,2,17,41,9,35,8,25,23)(3,19,44,11,33,6,27,22,4,20,43,12,34,5,28,21)(13,29,15,32,14,30,16,31)(37,40,38,39), (1,2)(7,8)(13,14)(17,18)(19,20)(21,22)(25,26)(27,
        28)(31,32)(33,34)(35,36)(37,38)(39,40)(41,42) ], [ (3,4)(7,8)(9,10)(15,16)(17,18)(21,22)(23,24)(25,26)(33,34)(35,36)(37,38)(43,44), (1,9,14,17,41,21,8,30)(2,10,13,18,42,22,7,29)(3,
        11,16,19,44,24,6,32)(4,12,15,20,43,23,5,31)(25,27)(26,28)(33,40,36,37)(34,39,35,38) ], 
  [ (1,23,20,14,26,10,5,37,29,42,36)(2,24,19,13,25,9,6,38,30,41,35)(3,21,18,15,28,12,7,39,32,44,34)(4,22,17,16,27,11,8,40,31,43,33), 
      (1,24,19,13,25,10,5,37,29,42,36,2,23,20,14,26,9,6,38,30,41,35)(3,21,18,16,27,11,8,40,31,43,33,4,22,17,15,28,12,7,39,32,44,34) ], 
  [ (1,18,21,42,30,10)(2,17,22,41,29,9)(3,19,23,43,31,12,4,20,24,44,32,11)(5,15,6,16)(7,14,8,13)(25,39,33,26,40,34)(27,37,35)(28,38,36), (1,41)(2,42)(3,43)(4,44)(5,15)(6,16)(7,14,8,13)(9,
        21)(10,22)(11,23)(12,24)(17,30)(18,29)(19,31)(20,32)(25,26)(27,28)(33,34)(35,36)(37,38) ], 
  [ (1,44,33,14,22,2,43,34,13,21)(3,41,36,15,23)(4,42,35,16,24)(5,31,28,38,10,6,32,27,37,9)(7,29,25,40,12,8,30,26,39,11)(17,18), (1,43,33,13,22)(2,44,34,14,21)(3,41,36,15,23,
        4,42,35,16,24)(5,32,27,38,9)(6,31,28,37,10)(7,29,25,40,12,8,30,26,39,11) ], [ (1,25,15,34)(2,26,16,33)(3,28,14,35,4,27,13,36)(5,20,22,38,6,19,21,37)(7,17,23,40)(8,18,24,39)(11,
        12)(29,31)(30,32)(41,43,42,44), (1,21,34,19,15,5,25,38)(2,22,33,20,16,6,26,37)(3,23,36,18,13,8,28,39)(4,24,35,17,14,7,27,40)(9,11)(10,12)(29,41,32,44)(30,42,31,43) ], 
  [ (1,28,36,41,20,32,7,21,10,40,13,2,27,35,42,19,31,8,22,9,39,14)(3,26,34,44,17,30,6,24,11,37,15,4,25,33,43,18,29,5,23,12,38,16), 
      (1,35,20,7,9,14,28,41,31,21,40)(2,36,19,8,10,13,27,42,32,22,39)(3,34,17,6,11,15,25,43,30,23,37)(4,33,18,5,12,16,26,44,29,24,38) ], 
  [ (5,6)(9,10)(11,12)(13,38)(14,37)(15,39)(16,40)(17,30,18,29)(19,31,20,32)(21,25)(22,26)(23,28,24,27)(33,41,34,42)(35,43,36,44), (1,7)(2,8)(3,6)(4,5)(9,10)(11,12)(13,33)(14,34)(15,
        36)(16,35)(21,25)(22,26)(23,27,24,28)(31,32)(37,41,38,42)(39,44,40,43) ], [ (1,30,16,11,22,20,27,6,35,43,38)(2,29,15,12,21,19,28,5,36,44,37)(3,31,14,10,24,18,25,7,34,42,40)(4,32,
        13,9,23,17,26,8,33,41,39), (1,29,15,11,21,20,28,5,36,44,37)(2,30,16,12,22,19,27,6,35,43,38)(3,31,14,10,23,17,25,7,33,42,40)(4,32,13,9,24,18,26,8,34,41,39) ], 
  [ (1,10,36,43,23,15,28,29,39,8,18,2,9,35,44,24,16,27,30,40,7,17)(3,12,34,41,22,14,25,31,38,5,19,4,11,33,42,21,13,26,32,37,6,20), (1,29,44,17,28,36,8,16,9,39,23)(2,30,43,
        18,27,35,7,15,10,40,24)(3,32,41,20,25,33,6,13,11,38,21)(4,31,42,19,26,34,5,14,12,37,22) ], [ (1,2)(5,6)(7,8)(17,18)(19,20)(21,22)(23,24)(25,26)(27,28)(37,38), 
      (1,17,2,18)(3,19)(4,20)(5,13,6,14)(7,16,8,15)(9,27,10,28)(11,25,12,26)(21,38,22,37)(23,40,24,39)(31,32)(33,34)(41,42) ], 
  [ (1,40,14,10,36,27,21,31,20,7,41,2,39,13,9,35,28,22,32,19,8,42)(3,37,15,12,34,26,24,30,18,5,43,4,38,16,11,33,25,23,29,17,6,44), 
      (1,21,39,31,13,19,10,8,36,41,27,2,22,40,32,14,20,9,7,35,42,28)(3,23,37,30,16,18,11,5,34,44,26,4,24,38,29,15,17,12,6,33,43,25) ], 
  [ (1,35,25)(2,36,26)(3,34,28)(4,33,27)(5,13,23,6,14,24)(7,15,21)(8,16,22)(9,19,29)(10,20,30)(11,17,32,12,18,31), (1,7,29,2,8,30)(3,6,31,4,5,32)(9,35,16,10,36,15)(11,33,13)(12,34,14)(17,
        28,23)(18,27,24)(19,26,22)(20,25,21)(41,42) ], [ (1,21,6,25,17,10,16,33,39,29,41,2,22,5,26,18,9,15,34,40,30,42)(3,23,8,27,20,11,13,35,37,31,44,4,24,7,28,19,12,14,36,38,32,43), 
      (1,22,6,25,17,9,16,34,39,29,41)(2,21,5,26,18,10,15,33,40,30,42)(3,23,8,27,19,11,14,36,38,31,43)(4,24,7,28,20,12,13,35,37,32,44) ], 
  [ (1,28,37,16,43,21,29,5,19,12,36,2,27,38,15,44,22,30,6,20,11,35)(3,25,39,14,42,24,32,7,17,10,34,4,26,40,13,41,23,31,8,18,9,33), 
      (1,44,20,28,22,12,37,29,35,15,5)(2,43,19,27,21,11,38,30,36,16,6)(3,42,18,25,24,9,39,31,34,13,7)(4,41,17,26,23,10,40,32,33,14,8) ], 
  [ (1,4)(2,3)(5,34,8,35)(6,33,7,36)(9,15,39,31,42,18,21,27,10,16,40,32,41,17,22,28)(11,13,37,29,44,20,23,25,12,14,38,30,43,19,24,26), (1,3,2,4)(5,35,8,33,6,36,7,34)(9,
        32,22,15,42,28,40,18,10,31,21,16,41,27,39,17)(11,29,23,13,43,26,37,19,12,30,24,14,44,25,38,20) ], 
  [ (7,8)(9,10)(11,12)(19,20)(27,28)(29,30)(33,34)(43,44), (1,26,5,39,2,25,6,40)(3,28,7,37)(4,27,8,38)(9,32,34,14,10,31,33,13)(11,30,35,16,12,29,36,15)(21,24,22,23)(41,43)(42,44) ], 
  [ (3,4)(5,6)(7,8)(13,14)(15,16)(21,22)(27,28)(29,30)(33,34)(35,36)(37,38)(39,40), (1,28,41,35,24,39,6,29)(2,27,42,36,23,40,5,30)(3,26,44,33,21,37,8,32,4,25,43,34,22,38,7,31)(9,16,12,
        13)(10,15,11,14)(17,19,18,20) ], [ (1,18,16,11,42,22,8,26,32,36,37,2,17,15,12,41,21,7,25,31,35,38)(3,20,14,9,43,24,5,28,29,34,40,4,19,13,10,44,23,6,27,30,33,39), 
      (1,18,15,12,42,22,7,26,31,35,37)(2,17,16,11,41,21,8,25,32,36,38)(3,19,14,10,44,24,6,28,29,34,40)(4,20,13,9,43,23,5,27,30,33,39) ], 
  [ (1,8,41,23,35,17,26,10)(2,7,42,24,36,18,25,9)(3,6,44,21,34,19,28,12)(4,5,43,22,33,20,27,11)(13,30,15,32)(14,29,16,31)(37,40)(38,39), (1,26,35,41)(2,25,36,42)(3,28,34,43)(4,27,33,44)(5,
        12,19,22,6,11,20,21)(7,9,18,24,8,10,17,23)(13,16)(14,15)(29,32)(30,31)(37,38)(39,40) ], 
  [ (1,10,6,35,21,41,16,28,2,9,5,36,22,42,15,27)(3,11,8,33,24,44,13,25)(4,12,7,34,23,43,14,26)(17,38,20,39,18,37,19,40)(29,31)(30,32), (1,16,21,5,2,15,22,6)(3,14,23,7)(4,
        13,24,8)(9,27,42,35,10,28,41,36)(11,26,44,33)(12,25,43,34)(17,20)(18,19)(37,40)(38,39) ], 
  [ (1,39,43,20,7,21,11,29,26,13,34,2,40,44,19,8,22,12,30,25,14,33)(3,37,42,18,5,24,9,31,28,16,36,4,38,41,17,6,23,10,32,27,15,35), 
      (1,29,20,33,11,44,13,22,40,26,7)(2,30,19,34,12,43,14,21,39,25,8)(3,32,17,35,9,41,15,24,38,28,6)(4,31,18,36,10,42,16,23,37,27,5) ], 
  [ (1,10,41,31,22,27,20,39,36,13,8)(2,9,42,32,21,28,19,40,35,14,7)(3,11,43,30,23,25,17,38,33,16,5)(4,12,44,29,24,26,18,37,34,15,6), 
      (1,8,13,36,40,20,28,22,32,42,9)(2,7,14,35,39,19,27,21,31,41,10)(3,5,15,33,37,18,26,23,30,43,11)(4,6,16,34,38,17,25,24,29,44,12) ], 
  [ (1,40,31,44,23,5,35,11,26,13,18,2,39,32,43,24,6,36,12,25,14,17)(3,37,30,41,22,8,34,9,28,16,20,4,38,29,42,21,7,33,10,27,15,19), 
      (1,25,6,31,17,11,24,40,13,36,44)(2,26,5,32,18,12,23,39,14,35,43)(3,27,7,29,19,9,22,38,15,33,41)(4,28,8,30,20,10,21,37,16,34,42) ], 
  [ (1,42,30,12,19,6,14,40)(2,41,29,11,20,5,13,39)(3,43,31,10,18,7,16,38,4,44,32,9,17,8,15,37)(21,33,24,35,22,34,23,36)(25,27)(26,28), (1,14,19,29)(2,13,20,30)(3,15,17,32,4,
        16,18,31)(5,12,42,40)(6,11,41,39)(7,9,44,37,8,10,43,38)(21,24)(22,23)(25,26)(33,36,34,35) ], 
  [ (1,35,8,15,2,36,7,16)(3,33,5,14)(4,34,6,13)(9,11,10,12)(17,18)(21,39,25,44,22,40,26,43)(23,38,28,42,24,37,27,41)(29,32,30,31), (1,15,7,35,2,16,8,36)(3,13,6,33,4,14,5,34)(9,
        11,10,12)(21,44,26,39)(22,43,25,40)(23,42,28,38)(24,41,27,37)(29,32,30,31) ], [ (1,10,34)(2,9,33)(3,12,36,4,11,35)(5,17,21)(6,18,22)(7,19,23)(8,20,24)(13,14)(29,41,39)(30,42,
        40)(31,43,38)(32,44,37), (1,19,34,8,10,24,2,20,33,7,9,23)(3,17,35,5,11,22)(4,18,36,6,12,21)(13,28,14,27)(15,25,16,26)(29,41,39,30,42,40)(31,43,38)(32,44,37) ], 
  [ (1,36,22,44,27,30,12,19,37,16,5)(2,35,21,43,28,29,11,20,38,15,6)(3,34,24,41,26,32,10,17,39,14,8)(4,33,23,42,25,31,9,18,40,13,7), 
      (1,11,35,19,21,38,44,15,27,5,30,2,12,36,20,22,37,43,16,28,6,29)(3,10,34,18,23,40,41,14,26,8,32,4,9,33,17,24,39,42,13,25,7,31) ], 
  [ (1,34,20,8,37,31,2,33,19,7,38,32)(3,36,18,5,40,29,4,35,17,6,39,30)(9,24,26)(10,23,25)(11,21,28,12,22,27)(13,41,14,42)(15,44)(16,43), (1,34,20,8,38,31,2,33,19,7,37,32)(3,35,
        17,6,39,30,4,36,18,5,40,29)(9,23,26,10,24,25)(11,22,28)(12,21,27)(13,41)(14,42)(15,44,16,43) ], 
  [ (1,38,6,43,15,36,2,37,5,44,16,35)(3,39,7,42,13,33,4,40,8,41,14,34)(9,18,26,10,17,25)(11,20,27)(12,19,28)(21,30,22,29)(23,32)(24,31), (1,2)(5,6)(17,18)(21,22)(25,26)(31,32)(33,34)(41,
        42) ], [ (1,12,30,27,2,11,29,28)(3,9,32,26)(4,10,31,25)(5,8)(6,7)(13,36,23,19,14,35,24,20)(15,33,21,17,16,34,22,18)(37,38)(39,40)(41,44,42,43), (1,2)(3,4)(5,6)(9,10)(13,14)(17,
        18)(19,20)(21,22)(23,24)(27,28)(29,30)(31,32)(33,34)(37,38) ], [ (1,25,4,27)(2,26,3,28)(5,41,32,36,40,11,16,22)(6,42,31,35,39,12,15,21)(7,44,29,33,37,10,14,24)(8,43,30,34,38,9,13,
        23)(17,19)(18,20), (1,3,2,4)(5,31,40,16)(6,32,39,15)(7,29,37,13)(8,30,38,14)(9,24,43,33)(10,23,44,34)(11,21,41,35)(12,22,42,36)(19,20)(25,28)(26,27) ], 
  [ (1,2)(3,4)(5,6)(9,10)(11,12)(17,18)(19,20)(23,24)(27,28)(29,30)(31,32)(41,42), (1,22,42,26,12,36)(2,21,41,25,11,35)(3,23,44,28,9,33)(4,24,43,27,10,34)(5,19,39)(6,20,40)(7,17,38)(8,18,
        37)(13,29)(14,30)(15,32)(16,31) ], [ (1,29,11,23,14,34,37,7,18,28,41)(2,30,12,24,13,33,38,8,17,27,42)(3,31,9,21,16,35,39,5,20,25,43)(4,32,10,22,15,36,40,6,19,26,44), 
      (1,13,17,29,34,27,12,37,41,23,8)(2,14,18,30,33,28,11,38,42,24,7)(3,15,20,31,36,26,10,39,43,22,6)(4,16,19,32,35,25,9,40,44,21,5) ], 
  [ (1,22,25,32,40,41,6,14)(2,21,26,31,39,42,5,13)(3,23,27,29,37,43,7,15)(4,24,28,30,38,44,8,16)(9,33,11,36)(10,34,12,35)(17,19)(18,20), (1,41,26,13,39,21,5,31,2,42,25,14,40,
        22,6,32)(3,43,28,16,38,23,8,29)(4,44,27,15,37,24,7,30)(9,33,11,36,10,34,12,35)(17,20)(18,19) ], 
  [ (1,35)(2,36)(3,34,4,33)(5,44)(6,43)(7,42)(8,41)(13,40,14,39)(15,38,16,37)(17,26,18,25)(19,28)(20,27)(21,22)(23,24), (5,27)(6,28)(7,26)(8,25)(9,24)(10,23)(11,22,12,21)(13,39)(14,40)(15,
        38)(16,37)(17,42)(18,41)(19,44)(20,43)(29,30)(31,32)(33,34) ], [ (1,32,21,2,31,22)(3,29,23,4,30,24)(5,44,33)(6,43,34)(7,42,35)(8,41,36)(9,14,27)(10,13,28)(11,16,25,12,15,26)(39,40)
        , (5,15)(6,16)(7,13,8,14)(9,35,10,36)(11,33,12,34)(17,38)(18,37)(19,39)(20,40)(25,43)(26,44)(27,41)(28,42)(29,30) ], 
  [ (1,9,36,2,10,35)(3,12,33)(4,11,34)(5,25,38,6,26,37)(7,28,40,8,27,39)(13,19,41)(14,20,42)(15,18,44)(16,17,43)(21,22)(23,24)(29,30), (1,35,10)(2,36,9)(3,33,12)(4,34,11)(5,17,25,43,37,15,
        6,18,26,44,38,16)(7,19,27,42,40,14,8,20,28,41,39,13)(21,31)(22,32)(23,30)(24,29) ], 
  [ (1,41,5,13,18,34,26,12)(2,42,6,14,17,33,25,11)(3,44,8,15,20,35,28,10)(4,43,7,16,19,36,27,9)(21,32,23,29,22,31,24,30)(37,40,38,39), 
      (1,41,6,14,18,33,25,12,2,42,5,13,17,34,26,11)(3,44,8,15,20,35,27,9)(4,43,7,16,19,36,28,10)(21,32,24,30,22,31,23,29)(37,39)(38,40) ], 
  [ (1,39)(2,40)(3,38)(4,37)(5,25,6,26)(7,27,8,28)(13,31,14,32)(15,29,16,30)(21,42,22,41)(23,43)(24,44)(35,36), (3,4)(5,32,41)(6,31,42)(7,30,43,8,29,44)(9,18,36)(10,17,35)(11,19,34,12,20,
        33)(13,21,25)(14,22,26)(15,24,27)(16,23,28)(37,38) ], [ (1,35,38,2,36,37)(3,33,39,4,34,40)(5,30,19)(6,29,20)(7,31,17)(8,32,18)(9,24,14,10,23,13)(11,22,15)(12,21,16)(25,26)(41,
        42)(43,44), (1,14,36,10,38,24,2,13,35,9,37,23)(3,15,33,11,39,21)(4,16,34,12,40,22)(5,19,30)(6,20,29)(7,18,31)(8,17,32)(25,42)(26,41)(27,43,28,44) ], 
  [ (1,20,32,38,41,24,11,36,2,19,31,37,42,23,12,35)(3,18,30,40,43,22,10,34)(4,17,29,39,44,21,9,33)(5,27,8,25,6,28,7,26)(13,16)(14,15), (3,4)(5,6)(7,8)(11,12)(15,16)(27,28)(29,30)(31,
        32)(33,34)(37,38)(39,40)(41,42) ], [ (1,20)(2,19)(3,17)(4,18)(5,6)(9,32)(10,31)(11,29)(12,30)(13,39,14,40)(15,37,16,38)(25,34,26,33)(27,35,28,36)(41,42), 
      (1,31,36)(2,32,35)(3,29,33)(4,30,34)(5,43,23)(6,44,24)(7,42,21)(8,41,22)(9,27,20)(10,28,19)(11,25,18,12,26,17)(37,38) ], 
  [ (1,17,6,41,32,21,28,12)(2,18,5,42,31,22,27,11)(3,20,8,43,30,24,26,10,4,19,7,44,29,23,25,9)(13,39,15,38)(14,40,16,37)(33,35,34,36), (1,41,27,18,32,11,5,22)(2,42,28,17,
        31,12,6,21)(3,44,26,19,29,9,8,23,4,43,25,20,30,10,7,24)(13,38,15,39,14,37,16,40)(33,36)(34,35) ], 
  [ (1,19,43,5,11,21,16,30,35,38,28)(2,20,44,6,12,22,15,29,36,37,27)(3,17,41,8,10,24,13,32,34,40,25)(4,18,42,7,9,23,14,31,33,39,26), 
      (1,12,35,19,22,38,44,16,28,6,30)(2,11,36,20,21,37,43,15,27,5,29)(3,9,33,18,24,40,41,14,25,7,31)(4,10,34,17,23,39,42,13,26,8,32) ], 
  [ (1,21,31,43,36,28,40,12)(2,22,32,44,35,27,39,11)(3,23,29,41,34,26,37,10)(4,24,30,42,33,25,38,9)(5,19,8,17,6,20,7,18)(13,15,14,16), (1,28,32,12,35,22,40,43)(2,27,31,11,
        36,21,39,44)(3,25,30,10,34,23,38,41)(4,26,29,9,33,24,37,42)(5,19,7,18,6,20,8,17)(13,15,14,16) ], 
  [ (5,6)(9,10)(11,12)(13,14)(15,16)(23,24)(27,28)(29,30)(31,32)(33,34)(41,42)(43,44), (1,11,33,30,38,41)(2,12,34,29,37,42)(3,9,36,31,39,44)(4,10,35,32,40,43)(5,22)(6,21)(7,24,8,23)(13,17,
        28)(14,18,27)(15,19,25,16,20,26) ], [ (1,41,8,39,27,19,21,14,36,32,9)(2,42,7,40,28,20,22,13,35,31,10)(3,43,5,38,26,18,24,15,34,29,11)(4,44,6,37,25,17,23,16,33,30,12), 
      (7,8)(9,10)(11,12)(17,18)(19,20)(21,22)(23,24)(25,26)(33,34)(35,36)(37,38)(43,44) ], [ (5,6)(11,12)(15,16)(19,20)(25,26)(35,36)(37,38)(41,42), (1,32,40,44,13,18,23,36,12,6,26)(2,31,
        39,43,14,17,24,35,11,5,25)(3,30,38,42,16,20,22,33,9,8,28)(4,29,37,41,15,19,21,34,10,7,27) ], 
  [ (1,4,2,3)(5,34,42,26)(6,33,41,25)(7,36,44,27)(8,35,43,28)(9,37,16,32)(10,38,15,31)(11,39,13,30,12,40,14,29)(17,20)(18,19)(21,22)(23,24), (1,17,3,20)(2,18,4,19)(5,32,33,10,41,38,25,15,
        6,31,34,9,42,37,26,16)(7,29,36,12,43,39,27,14,8,30,35,11,44,40,28,13)(21,24)(22,23) ], 
  [ (1,14)(2,13)(3,16)(4,15)(5,44)(6,43)(7,42)(8,41)(9,22,10,21)(11,23,12,24)(17,18)(29,30)(31,32)(33,38,34,37)(35,39)(36,40), (1,41,24,13,8,11,2,42,23,14,7,12)(3,43,22,15,5,10)(4,44,21,
        16,6,9)(17,27,29,18,28,30)(19,25,31)(20,26,32)(33,38,34,37)(35,39,36,40) ], [ (5,40,36,6,39,35)(7,37,33)(8,38,34)(9,19,15,10,20,16)(11,18,14)(12,17,13)(23,24)(25,32,44,26,31,
        43)(27,29,42)(28,30,41), (1,23)(2,24)(3,22)(4,21)(5,39,35)(6,40,36)(7,37,34)(8,38,33)(9,41,15,30,19,28,10,42,16,29,20,27)(11,43,14,32,17,26,12,44,13,31,18,25) ], 
  [ (1,41)(2,42)(3,43)(4,44)(5,26)(6,25)(7,28,8,27)(9,10)(13,14)(15,16)(17,34,18,33)(19,36)(20,35)(21,40)(22,39)(23,38)(24,37)(31,32), (1,22,34,28,41,40,18,7,2,21,33,27,42,39,17,8)(3,24,
        35,26,43,38,20,5)(4,23,36,25,44,37,19,6)(9,16,12,14,10,15,11,13)(29,32)(30,31) ], [ (1,16,9,2,15,10)(3,13,11,4,14,12)(5,41,21)(6,42,22)(7,43,23)(8,44,24)(17,39,30,18,40,29)(19,38,
        31)(20,37,32)(33,34), (1,20,22)(2,19,21)(3,18,23)(4,17,24)(5,15,37,6,16,38)(7,14,40)(8,13,39)(9,31,41)(10,32,42)(11,29,43,12,30,44)(25,26)(27,28) ], 
  [ (1,39,2,40)(3,37)(4,38)(5,26,6,25)(7,27,8,28)(13,31)(14,32)(15,30,16,29)(19,20)(21,42)(22,41)(23,43,24,44)(33,34)(35,36), (1,6,2,5)(3,8)(4,7)(9,34)(10,33)(11,35,12,36)(13,31)(14,
        32)(15,30,16,29)(17,18)(21,22)(25,40,26,39)(27,37,28,38)(43,44) ], [ (1,15,28,2,16,27)(3,13,26)(4,14,25)(5,36,20,43,12,30)(6,35,19,44,11,29)(7,33,18,41,9,31,8,34,17,42,10,32)(21,
        38,22,37)(23,40,24,39), (1,15,27)(2,16,28)(3,14,25,4,13,26)(5,11,20,6,12,19)(7,9,17)(8,10,18)(29,43,36,30,44,35)(31,42,33,32,41,34)(37,38)(39,40) ], 
  [ (1,14,5,27,32,43,10,18,33,38,21)(2,13,6,28,31,44,9,17,34,37,22)(3,15,8,26,29,42,11,20,36,40,24)(4,16,7,25,30,41,12,19,35,39,23), 
      (1,13,5,28,31,43,9,18,34,38,21,2,14,6,27,32,44,10,17,33,37,22)(3,16,8,25,30,41,12,19,35,39,24,4,15,7,26,29,42,11,20,36,40,23) ], 
  [ (1,34,14,31,43,9,28,22,17,38,6)(2,33,13,32,44,10,27,21,18,37,5)(3,35,15,29,42,11,25,24,19,40,8)(4,36,16,30,41,12,26,23,20,39,7), 
      (1,33,14,31,44,10,28,22,18,37,5)(2,34,13,32,43,9,27,21,17,38,6)(3,36,15,30,42,11,26,23,20,40,7)(4,35,16,29,41,12,25,24,19,39,8) ], 
  [ (1,32,14,2,31,13)(3,29,15)(4,30,16)(5,17,43)(6,18,44)(7,20,41,8,19,42)(9,22,27)(10,21,28)(11,23,25,12,24,26)(39,40), (1,20,13,7,32,42)(2,19,14,8,31,41)(3,18,16,5,29,43)(4,17,15,6,30,
        44)(9,21,27)(10,22,28)(11,24,25)(12,23,26)(33,38,34,37)(35,39,36,40) ], [ (1,32,39,18,6,24,14,11,25,35,44)(2,31,40,17,5,23,13,12,26,36,43)(3,30,37,20,8,22,16,10,27,33,41)(4,29,38,
        19,7,21,15,9,28,34,42), (1,17,13,36,31,6,12,43,40,23,25)(2,18,14,35,32,5,11,44,39,24,26)(3,19,15,33,29,7,9,41,37,21,27)(4,20,16,34,30,8,10,42,38,22,28) ], 
  [ (1,15,40,5,41)(2,16,39,6,42)(3,13,37,7,43,4,14,38,8,44)(9,21,30,26,17)(10,22,29,25,18)(11,24,31,28,20,12,23,32,27,19), (1,39,42,15,6)(2,40,41,16,5)(3,37,44,14,7,4,38,43,13,8)(9,29,18,
        22,26)(10,30,17,21,25)(11,31,19,24,27,12,32,20,23,28)(33,34)(35,36) ], [ (1,40,14,5,32,23,26,35,43,11,18)(2,39,13,6,31,24,25,36,44,12,17)(3,38,16,7,29,21,28,33,42,9,20)(4,37,
        15,8,30,22,27,34,41,10,19), (1,31,43,39,23,11,13,25,17,5,35,2,32,44,40,24,12,14,26,18,6,36)(3,30,41,37,22,10,15,27,20,8,34,4,29,42,38,21,9,16,28,19,7,33) ], 
  [ (1,29,2,30)(3,31)(4,32)(5,6)(7,8)(9,35)(10,36)(11,34,12,33)(13,14)(15,16)(17,27)(18,28)(19,25,20,26)(37,42)(38,41)(39,44,40,43), (1,30)(2,29)(3,32)(4,31)(5,16,6,15)(7,13)(8,14)(11,
        12)(17,41,18,42)(19,44)(20,43)(23,24)(25,40)(26,39)(27,38,28,37)(35,36) ], [ (1,6)(2,5)(3,7,4,8)(9,34,10,33)(11,35)(12,36)(13,31,14,32)(15,29)(16,30)(19,20)(23,24)(25,39,26,40)(27,
        38,28,37)(41,42), (9,13,37,10,14,38)(11,16,40,12,15,39)(17,43,21)(18,44,22)(19,42,24)(20,41,23)(25,35,30)(26,36,29)(27,34,31)(28,33,32) ], 
  [ (1,33,13,32,44,10,28,22,18,38,5,2,34,14,31,43,9,27,21,17,37,6)(3,36,15,29,42,12,25,24,19,40,7,4,35,16,30,41,11,26,23,20,39,8), 
      (1,44,17,33,10,37,13,27,5,32,22)(2,43,18,34,9,38,14,28,6,31,21)(3,42,20,35,12,40,16,26,7,30,24)(4,41,19,36,11,39,15,25,8,29,23) ], 
  [ (1,27,37,36,18,44,32,8,2,28,38,35,17,43,31,7)(3,26,40,33,20,41,30,6)(4,25,39,34,19,42,29,5)(9,14,11,16,10,13,12,15)(21,24)(22,23), 
      (1,43,38,7,18,28,31,35,2,44,37,8,17,27,32,36)(3,42,39,5,20,26,29,33,4,41,40,6,19,25,30,34)(9,13,11,15)(10,14,12,16)(21,23)(22,24) ], 
  [ (1,9,33,23,27,18,32,39)(2,10,34,24,28,17,31,40)(3,12,36,21,25,20,29,37,4,11,35,22,26,19,30,38)(5,7)(6,8)(13,41,16,44,14,42,15,43), 
      (1,23,32,9,27,40,33,17,2,24,31,10,28,39,34,18)(3,21,29,11,26,38,35,20,4,22,30,12,25,37,36,19)(5,8,6,7)(13,43,15,42,14,44,16,41) ], 
  [ (1,37,30,21,25,42,20,8)(2,38,29,22,26,41,19,7)(3,40,32,23,28,43,18,6)(4,39,31,24,27,44,17,5)(9,33,12,36,10,34,11,35)(13,15,14,16), (1,41,29,8,25,38,19,21)(2,42,30,7,
        26,37,20,22)(3,44,32,6,27,39,17,23)(4,43,31,5,28,40,18,24)(9,34,11,35,10,33,12,36)(13,16,14,15) ], 
  [ (1,39,36,25,8,44,15,21)(2,40,35,26,7,43,16,22)(3,37,34,28,6,42,13,24)(4,38,33,27,5,41,14,23)(9,31,12,29)(10,32,11,30)(17,20)(18,19), (1,21,16,43,8,25,35,39)(2,22,15,44,7,26,
        36,40)(3,23,14,41,6,27,33,37)(4,24,13,42,5,28,34,38)(9,29,11,32)(10,30,12,31)(17,19)(18,20) ], [ (1,2)(3,4)(5,6)(11,12)(15,16)(17,18)(19,20)(23,24)(27,28)(29,30)(37,38)(41,42), 
      (1,17,23,2,18,24)(3,20,22)(4,19,21)(5,37,25,41,31,34)(6,38,26,42,32,33)(7,40,27,43,29,35)(8,39,28,44,30,36)(9,16)(10,15)(11,14,12,13) ], 
  [ (1,2)(3,4)(5,6)(9,10)(11,12)(13,14)(17,18)(21,22)(25,26)(27,28)(35,36)(43,44), (1,18,30,41)(2,17,29,42)(3,19,32,44)(4,20,31,43)(5,38,15,27,6,37,16,28)(7,40,14,25)(8,39,13,26)(9,11)(10,
        12)(21,24,22,23) ], [ (1,20,30,9,35,6,13,38,24,25,42,2,19,29,10,36,5,14,37,23,26,41)(3,18,32,11,34,8,16,40,21,28,44,4,17,31,12,33,7,15,39,22,27,43), 
      (1,9,13,26,19,36,37,42,30,5,24)(2,10,14,25,20,35,38,41,29,6,23)(3,11,15,27,17,34,40,44,32,8,21)(4,12,16,28,18,33,39,43,31,7,22) ], 
  [ (1,41,11,28,13,38,2,42,12,27,14,37)(3,44,10,26,15,39,4,43,9,25,16,40)(5,36,31,6,35,32)(7,34,30,8,33,29)(17,23)(18,24)(19,22)(20,21), (1,38,13,28,11,41,2,37,14,27,12,42)(3,40,
        16,26,9,44)(4,39,15,25,10,43)(5,32,35,6,31,36)(7,29,34)(8,30,33)(17,24)(18,23)(19,21)(20,22) ], 
  [ (1,2)(3,4)(9,10)(23,24)(27,28)(29,30)(31,32)(37,38), (1,6,23,34,26,39,43,9,2,5,24,33,25,40,44,10)(3,8,22,35,28,37,41,11)(4,7,21,36,27,38,42,12)(13,20,15,17,14,19,16,18)(29,32)(30,31) ]
    , [ (1,36,3,34)(2,35,4,33)(5,18,32,15,44,37,21,25,6,17,31,16,43,38,22,26)(7,19,29,13,41,40,23,27)(8,20,30,14,42,39,24,28)(9,11,10,12), (1,34,3,36)(2,33,4,35)(5,25,21,38,
        44,15,31,18,6,26,22,37,43,16,32,17)(7,27,24,40,42,13,29,20)(8,28,23,39,41,14,30,19)(9,12,10,11) ], 
  [ (1,34,10,2,33,9)(3,36,11)(4,35,12)(5,21,17,6,22,18)(7,24,20)(8,23,19)(15,16)(29,39,41)(30,40,42)(31,37,43,32,38,44), (1,8)(2,7)(3,6,4,5)(9,19,10,20)(11,17,12,18)(13,27)(14,28)(15,
        25)(16,26)(21,36)(22,35)(23,33)(24,34)(29,30)(39,40)(41,42) ], [ (1,6,27,32,2,5,28,31)(3,7,26,29,4,8,25,30)(9,39,43,16,10,40,44,15)(11,38,42,14,12,37,41,13)(17,20,18,19)(21,24,22,
        23)(33,34)(35,36), (1,16,6,9,27,40,32,43,2,15,5,10,28,39,31,44)(3,14,8,12,26,37,29,42)(4,13,7,11,25,38,30,41)(17,23,20,22,18,24,19,21)(33,36)(34,35) ], 
  [ (1,5,23,34,26,39,44,9,2,6,24,33,25,40,43,10)(3,7,22,35,28,37,42,11,4,8,21,36,27,38,41,12)(13,20,15,18,14,19,16,17)(29,32,30,31), 
      (1,6,24,34,26,40,43,10,2,5,23,33,25,39,44,9)(3,7,21,36,27,37,42,12,4,8,22,35,28,38,41,11)(13,19,16,18,14,20,15,17)(29,32,30,31) ], 
  [ (1,20,33,2,19,34)(3,18,35)(4,17,36)(5,42,28)(6,41,27)(7,43,25)(8,44,26)(9,10)(11,12)(13,30,22)(14,29,21)(15,31,24)(16,32,23)(37,38), (1,14,2,13)(3,15)(4,16)(7,8)(9,37)(10,38)(11,39,12,
        40)(17,31)(18,32)(19,29,20,30)(21,33,22,34)(23,35)(24,36)(27,28) ], [ (1,36,42,30,38,5,10,26,13,19,23)(2,35,41,29,37,6,9,25,14,20,24)(3,34,43,31,40,7,12,27,15,18,21)(4,33,44,32,39,
        8,11,28,16,17,22), (1,37,13,35,6,19,41,9,23,29,26)(2,38,14,36,5,20,42,10,24,30,25)(3,40,16,33,8,18,43,12,21,31,27)(4,39,15,34,7,17,44,11,22,32,28) ], 
  [ (1,8,34,32,11,26,39,41)(2,7,33,31,12,25,40,42)(3,5,35,30,10,28,38,44,4,6,36,29,9,27,37,43)(13,23,16,21)(14,24,15,22)(17,20,18,19), 
      (1,42,39,25,12,32,34,7,2,41,40,26,11,31,33,8)(3,43,38,28,10,29,36,5,4,44,37,27,9,30,35,6)(13,22,15,24)(14,21,16,23)(17,19)(18,20) ], 
  [ (1,18,33,12,41,7,14,30,27,37,24,2,17,34,11,42,8,13,29,28,38,23)(3,20,35,10,44,5,16,31,25,40,21,4,19,36,9,43,6,15,32,26,39,22), 
      (1,12,14,38,17,42,29,23,33,7,27,2,11,13,37,18,41,30,24,34,8,28)(3,10,15,39,19,44,31,21,35,5,26,4,9,16,40,20,43,32,22,36,6,25) ], 
  [ (1,20,31,22,8,14,28,9,42,39,35,2,19,32,21,7,13,27,10,41,40,36)(3,18,29,23,6,15,26,12,44,37,34,4,17,30,24,5,16,25,11,43,38,33), 
      (1,40,10,14,22,20,36,42,27,7,31,2,39,9,13,21,19,35,41,28,8,32)(3,38,12,16,24,17,34,43,25,6,29,4,37,11,15,23,18,33,44,26,5,30) ], 
  [ (1,4)(2,3)(9,35,20,26,10,36,19,25)(11,33,18,28,12,34,17,27)(13,40,23,43,14,39,24,44)(15,37,21,42,16,38,22,41)(29,32)(30,31), (1,29,3,32,2,30,4,31)(5,7,6,8)(9,21,26,38,19,15,35,
        42,10,22,25,37,20,16,36,41)(11,24,27,40,17,13,33,44,12,23,28,39,18,14,34,43) ], [ (3,4)(5,6)(9,10)(13,14)(15,16)(25,26)(31,32)(43,44), (1,8,11,20,28,42,29,36)(2,7,12,19,27,41,30,
        35)(3,5,10,17,25,43,32,33,4,6,9,18,26,44,31,34)(13,24,15,22,14,23,16,21)(37,40)(38,39) ], 
  [ (1,23,43,5,28,16,18,34,2,24,44,6,27,15,17,33)(3,22,41,7,26,13,19,35)(4,21,42,8,25,14,20,36)(9,11)(10,12)(29,37,32,39,30,38,31,40), (1,6,17,24,27,33,43,16)(2,5,18,23,
        28,34,44,15)(3,7,19,22,25,36,41,13)(4,8,20,21,26,35,42,14)(9,12,10,11)(29,40,32,38,30,39,31,37) ], 
  [ (1,42,35,17,40,10,32,6)(2,41,36,18,39,9,31,5)(3,44,33,19,37,12,29,8)(4,43,34,20,38,11,30,7)(13,15,14,16)(21,27,24,26,22,28,23,25), 
      (1,18,32,42,40,6,35,10,2,17,31,41,39,5,36,9)(3,19,29,44,38,7,33,12,4,20,30,43,37,8,34,11)(13,16)(14,15)(21,26,24,28)(22,25,23,27) ], 
  [ (1,10,8,37,23,15,20,44,34,32,25,2,9,7,38,24,16,19,43,33,31,26)(3,11,5,40,21,14,18,42,36,29,27,4,12,6,39,22,13,17,41,35,30,28), 
      (1,7,23,19,33,25,9,38,16,44,31,2,8,24,20,34,26,10,37,15,43,32)(3,6,21,17,36,28,11,40,14,41,30,4,5,22,18,35,27,12,39,13,42,29) ], 
  [ (1,24,26,7,44,15,37,32,20,9,34)(2,23,25,8,43,16,38,31,19,10,33)(3,21,28,5,41,13,39,30,17,11,36)(4,22,27,6,42,14,40,29,18,12,35), 
      (1,9,31,16,7,24,33,20,37,44,25,2,10,32,15,8,23,34,19,38,43,26)(3,11,30,13,6,21,36,17,39,42,27,4,12,29,14,5,22,35,18,40,41,28) ], 
  [ (1,36,12)(2,35,11)(3,33,10)(4,34,9)(13,40,23,14,39,24)(15,37,21,16,38,22)(17,32,25)(18,31,26)(19,30,27,20,29,28)(41,42), (1,11,35)(2,12,36)(3,9,33,4,10,34)(5,43,6,44)(7,41)(8,42)(13,
        30,39,27,24,20)(14,29,40,28,23,19)(15,32,38,26,22,17)(16,31,37,25,21,18) ], 
  [ (1,13,34,25,44,40,30,21,7,11,20,2,14,33,26,43,39,29,22,8,12,19)(3,15,36,27,41,38,32,23,5,10,18,4,16,35,28,42,37,31,24,6,9,17), 
      (1,13,34,25,43,40,30,22,8,11,19,2,14,33,26,44,39,29,21,7,12,20)(3,15,35,28,41,38,31,24,6,9,17,4,16,36,27,42,37,32,23,5,10,18) ], 
  [ (1,35,24,13,31,17)(2,36,23,14,32,18)(3,34,22,16,29,19)(4,33,21,15,30,20)(5,12,40)(6,11,39)(7,9,38,8,10,37)(25,44,26,43)(27,41)(28,42), (1,32,24,2,31,23)(3,30,22,4,29,21)(5,12,39,6,11,
        40)(7,10,37)(8,9,38)(13,36,18,14,35,17)(15,33,20)(16,34,19)(27,28)(43,44) ], [ (1,33,39,41,17,21)(2,34,40,42,18,22)(3,35,38,43,19,24)(4,36,37,44,20,23)(5,25)(6,26)(7,28)(8,27)(9,
        30,15)(10,29,16)(11,32,14)(12,31,13), (3,4)(5,6)(9,10)(15,16)(17,18)(25,26)(27,28)(37,38) ], 
  [ (5,41,11,39,28,6,42,12,40,27)(7,43,9,37,26)(8,44,10,38,25)(13,35,22,30,18)(14,36,21,29,17)(15,34,24,32,19,16,33,23,31,20), (1,2)(11,12)(15,16)(23,24)(29,30)(33,34)(35,36)(37,38) ], 
  [ (1,14,33,31,23,12,38,26,2,13,34,32,24,11,37,25)(3,15,35,30,22,10,40,27,4,16,36,29,21,9,39,28)(5,7)(6,8)(17,42,20,43)(18,41,19,44), (1,37,24,33,2,38,23,34)(3,40,22,35)(4,39,
        21,36)(5,6)(9,30,16,28)(10,29,15,27)(11,31,13,26)(12,32,14,25)(17,20,18,19)(41,43,42,44) ], 
  [ (1,34,2,33)(3,36)(4,35)(5,39)(6,40)(7,37)(8,38)(9,26,10,25)(11,27,12,28)(15,16)(17,29,18,30)(19,31)(20,32)(21,22), (1,2)(5,27,31,6,28,32)(7,26,30)(8,25,29)(9,17,37,10,18,38)(11,19,
        39)(12,20,40)(13,44,21,14,43,22)(15,41,23)(16,42,24)(33,34)(35,36) ], [ (1,2)(5,6)(11,12)(17,18)(19,20)(23,24)(27,28)(29,30)(35,36)(37,38)(41,42)(43,44), 
      (1,29,26,13,2,30,25,14)(3,31,27,15,4,32,28,16)(5,7,6,8)(9,43,24,34,10,44,23,33)(11,41,21,36)(12,42,22,35)(37,39)(38,40) ], 
  [ (1,11,28,22,31,41,5,18,2,12,27,21,32,42,6,17)(3,10,25,23,29,43,8,20,4,9,26,24,30,44,7,19)(13,37,15,40)(14,38,16,39)(33,35)(34,36), (1,2)(7,8)(15,16)(17,18)(19,20)(25,26)(29,30)(33,
        34)(35,36)(43,44) ], [ (1,22,36,14,31,41,28,7,40,20,10)(2,21,35,13,32,42,27,8,39,19,9)(3,23,33,15,29,43,25,5,37,17,12)(4,24,34,16,30,44,26,6,38,18,11), 
      (1,9,19,40,8,28,41,31,13,35,21)(2,10,20,39,7,27,42,32,14,36,22)(3,11,17,38,5,25,43,29,16,34,24)(4,12,18,37,6,26,44,30,15,33,23) ], 
  [ (1,26,18,30,42,16,5,22,34,40,10,2,25,17,29,41,15,6,21,33,39,9)(3,27,19,32,44,14,8,23,36,38,12,4,28,20,31,43,13,7,24,35,37,11), 
      (1,10,40,34,21,6,15,42,29,17,26)(2,9,39,33,22,5,16,41,30,18,25)(3,12,38,36,23,7,14,43,32,19,28)(4,11,37,35,24,8,13,44,31,20,27) ], 
  [ (1,28,23,11,37,18,2,27,24,12,38,17)(3,26,22,9,39,20,4,25,21,10,40,19)(5,35,6,36)(7,34)(8,33)(13,30,41)(14,29,42)(15,31,43,16,32,44), (1,11)(2,12)(3,9,4,10)(5,35,6,36)(7,33,8,34)(13,
        14)(15,16)(17,23)(18,24)(19,22,20,21)(25,40)(26,39)(27,37)(28,38)(41,42)(43,44) ], 
  [ (1,11,5,44)(2,12,6,43)(3,10,8,42)(4,9,7,41)(13,20,23,38,14,19,24,37)(15,18,21,39,16,17,22,40)(25,27)(26,28)(29,31,30,32)(35,36), (1,12,6,44)(2,11,5,43)(3,10,8,42,4,9,7,41)(13,20,24,
        37)(14,19,23,38)(15,18,22,40,16,17,21,39)(25,28)(26,27)(29,31,30,32)(33,34) ], [ (1,39,36,31,2,40,35,32)(3,37,34,30)(4,38,33,29)(5,7,6,8)(9,26,42,24,10,25,41,23)(11,28,44,21,12,27,
        43,22)(15,16)(17,20,18,19), (1,39,36,31,2,40,35,32)(3,38,33,30)(4,37,34,29)(5,8)(6,7)(9,25,42,24)(10,26,41,23)(11,28,44,22)(12,27,43,21)(17,19,18,20) ], 
  [ (1,40,6,43,11,32,26,23,35,17,14,2,39,5,44,12,31,25,24,36,18,13)(3,37,7,42,10,29,27,21,34,20,15,4,38,8,41,9,30,28,22,33,19,16), (1,2)(3,4)(9,10)(11,12)(17,18)(19,20)(21,
        22)(25,26)(29,30)(31,32)(33,34)(43,44) ], [ (3,4)(5,6)(7,8)(13,14)(17,18)(19,20)(21,22)(25,26)(27,28)(31,32)(37,38)(39,40), (1,12,16,42)(2,11,15,41)(3,9,13,43)(4,10,14,44)(5,7,6,
        8)(17,27,35,40,18,28,36,39)(19,26,33,38,20,25,34,37)(21,24)(22,23)(29,30) ], [ (1,11,27,34,23,2,12,28,33,24)(3,10,26,36,21)(4,9,25,35,22)(5,15,39,19,32)(6,16,40,20,31)(7,13,38,17,
        29,8,14,37,18,30), (1,11,27,33,23,2,12,28,34,24)(3,9,26,35,21)(4,10,25,36,22)(5,16,40,20,31,6,15,39,19,32)(7,14,38,18,30)(8,13,37,17,29)(41,42)(43,44) ], 
  [ (1,34,38,26,7,19,9,24,31,43,16)(2,33,37,25,8,20,10,23,32,44,15)(3,36,40,28,6,18,12,22,30,41,13)(4,35,39,27,5,17,11,21,29,42,14), 
      (1,10,33,23,38,32,25,43,8,15,20)(2,9,34,24,37,31,26,44,7,16,19)(3,12,35,22,39,30,28,41,5,14,18)(4,11,36,21,40,29,27,42,6,13,17) ], 
  [ (1,29,34,5,42,9,22,17,39,26,16)(2,30,33,6,41,10,21,18,40,25,15)(3,32,36,7,44,12,24,19,38,27,13)(4,31,35,8,43,11,23,20,37,28,14), 
      (1,29,33,6,42,10,22,17,40,25,15)(2,30,34,5,41,9,21,18,39,26,16)(3,31,35,8,44,12,23,19,37,28,13)(4,32,36,7,43,11,24,20,38,27,14) ], 
  [ (1,4,2,3)(5,8,6,7)(9,24,38,32)(10,23,37,31)(11,21,39,30,12,22,40,29)(13,14)(17,26,36,43,18,25,35,44)(19,28,34,41,20,27,33,42), (1,6,4,7,2,5,3,8)(9,26,32,17,37,43,23,35)(10,
        25,31,18,38,44,24,36)(11,27,29,20,40,41,21,33)(12,28,30,19,39,42,22,34)(13,15,14,16) ], 
  [ (11,12)(19,20)(25,26)(27,28)(29,30)(33,34)(35,36)(39,40), (1,37,36,23,43,15,5,31,2,38,35,24,44,16,6,32)(3,39,33,22,41,14,8,29,4,40,34,21,42,13,7,30)(9,11,10,12)(17,26,20,28,18,25,19,
        27) ], [ (1,36,22,2,35,21)(3,33,24)(4,34,23)(5,44,30)(6,43,29)(7,42,31,8,41,32)(9,39,13,10,40,14)(11,38,16)(12,37,15)(19,20), (1,30,36,6,21,44)(2,29,35,5,22,43)(3,32,33,8,24,42,4,
        31,34,7,23,41)(9,14,39,10,13,40)(11,15,38,12,16,37)(17,25,18,26)(19,28)(20,27) ], 
  [ (1,30,34,17,2,29,33,18)(3,32,35,20)(4,31,36,19)(5,28,40,11,6,27,39,12)(7,25,37,9)(8,26,38,10)(13,15,14,16)(21,24)(22,23)(41,42), (1,17,33,30)(2,18,34,29)(3,20,36,31,4,19,35,32)(5,12,
        40,28)(6,11,39,27)(7,9,37,26)(8,10,38,25)(13,16)(14,15)(21,24,22,23) ], [ (1,43,21,19,16,28,2,44,22,20,15,27)(3,42,23,18,13,25,4,41,24,17,14,26)(5,30)(6,29)(7,32,8,31)(9,34,39,10,
        33,40)(11,36,38)(12,35,37), (1,27,15,20,21,43,2,28,16,19,22,44)(3,26,13,18,24,41,4,25,14,17,23,42)(5,29,6,30)(7,31,8,32)(9,39,33)(10,40,34)(11,37,35)(12,38,36) ], 
  [ (1,15,32,22,38,8,12,25,17,41,35,2,16,31,21,37,7,11,26,18,42,36)(3,14,29,23,40,5,9,28,19,43,34,4,13,30,24,39,6,10,27,20,44,33), 
      (1,16,31,21,38,8,11,26,17,42,36)(2,15,32,22,37,7,12,25,18,41,35)(3,14,29,23,39,5,10,28,20,44,33)(4,13,30,24,40,6,9,27,19,43,34) ], 
  [ (1,2)(7,8)(9,10)(11,12)(25,26)(29,30)(31,32)(35,36)(37,38)(39,40)(41,42)(43,44), (1,38,34,24)(2,37,33,23)(3,39,35,21)(4,40,36,22)(9,17,16,42,10,18,15,41)(11,19,14,43)(12,20,13,44)(25,
        28,26,27)(29,31)(30,32) ], [ (1,27,40,5,15,12,31,24,41,19,33)(2,28,39,6,16,11,32,23,42,20,34)(3,25,38,7,13,9,30,21,43,18,36)(4,26,37,8,14,10,29,22,44,17,35), 
      (1,32,27,23,39,41,6,20,15,34,12,2,31,28,24,40,42,5,19,16,33,11)(3,30,25,22,38,43,7,17,14,35,10,4,29,26,21,37,44,8,18,13,36,9) ], 
  [ (1,7,44,12,23,34,31,17,2,8,43,11,24,33,32,18)(3,6,41,9,21,35,29,20)(4,5,42,10,22,36,30,19)(13,38,15,39,14,37,16,40)(25,28)(26,27), (1,2)(3,4)(5,6)(11,12)(13,14)(17,18)(19,20)(23,
        24)(29,30)(43,44) ], [ (1,25,24,7,29,13,9,39,2,26,23,8,30,14,10,40)(3,27,21,5,31,16,12,37)(4,28,22,6,32,15,11,38)(17,43,20,42,18,44,19,41)(33,36)(34,35), 
      (1,23,29,9)(2,24,30,10)(3,21,31,12)(4,22,32,11)(5,15,37,28,6,16,38,27)(7,13,40,26,8,14,39,25)(17,20)(18,19)(35,36)(41,43,42,44) ], 
  [ (1,16,22,33,5,40,25,30,17,41,9)(2,15,21,34,6,39,26,29,18,42,10)(3,13,23,35,7,37,28,31,19,43,12)(4,14,24,36,8,38,27,32,20,44,11), 
      (1,41,30,40,33,15,10,17,25,6,22)(2,42,29,39,34,16,9,18,26,5,21)(3,44,32,37,36,13,12,19,28,8,24)(4,43,31,38,35,14,11,20,27,7,23) ], 
  [ (1,43,29)(2,44,30)(3,41,32,4,42,31)(5,38)(6,37)(7,39,8,40)(9,33,24,14,17,26)(10,34,23,13,18,25)(11,35,22,16,19,28)(12,36,21,15,20,27), (1,2)(5,37)(6,38)(7,39)(8,40)(9,14,10,13)(11,16,
        12,15)(17,33,18,34)(19,35,20,36)(21,27,22,28)(23,26,24,25)(29,30)(31,32)(41,42) ], 
  [ (1,13,24,6,36,2,14,23,5,35)(3,16,22,8,33)(4,15,21,7,34)(9,37,19,41,29)(10,38,20,42,30)(11,39,18,43,31,12,40,17,44,32)(25,26)(27,28), (1,23,35,14,5)(2,24,36,13,6)(3,22,33,16,8)(4,
        21,34,15,7)(9,19,30,37,41)(10,20,29,38,42)(11,18,31,39,44)(12,17,32,40,43) ], [ (1,22,6,20,29,11,28,16,38,44,35)(2,21,5,19,30,12,27,15,37,43,36)(3,24,8,18,31,10,25,14,40,41,34)(4,
        23,7,17,32,9,26,13,39,42,33), (1,37,11,5,35,15,30,21,44,28,19,2,38,12,6,36,16,29,22,43,27,20)(3,40,10,7,34,13,32,23,41,25,18,4,39,9,8,33,14,31,24,42,26,17) ], 
  [ (1,36,27,22,19)(2,35,28,21,20)(3,34,25,23,18)(4,33,26,24,17)(5,16,11,37,44)(6,15,12,38,43)(7,13,9,39,42)(8,14,10,40,41)(29,30)(31,32), (1,28,20,35,21,2,27,19,36,22)(3,25,18,34,24)(4,
        26,17,33,23)(5,11,44,15,38,6,12,43,16,37)(7,9,41,14,40,8,10,42,13,39)(31,32) ], 
  [ (1,32,7,22,36,2,31,8,21,35)(3,30,6,24,33,4,29,5,23,34)(9,28,14,19,40)(10,27,13,20,39)(11,25,15,17,38)(12,26,16,18,37)(41,42)(43,44), (1,31,8,21,36,2,32,7,22,35)(3,29,5,23,
        34)(4,30,6,24,33)(9,27,13,20,39)(10,28,14,19,40)(11,26,15,17,38)(12,25,16,18,37)(43,44) ], 
  [ (1,41,36,29,10,20,25,14,23,38,5,2,42,35,30,9,19,26,13,24,37,6)(3,43,34,32,12,17,28,16,21,39,8,4,44,33,31,11,18,27,15,22,40,7), 
      (1,20,6,9,37,30,23,36,14,42,26)(2,19,5,10,38,29,24,35,13,41,25)(3,18,7,12,39,32,21,34,16,43,28)(4,17,8,11,40,31,22,33,15,44,27) ], 
  [ (1,35,18,16,2,36,17,15)(3,34,20,13)(4,33,19,14)(7,8)(9,21,44,32,10,22,43,31)(11,24,42,29,12,23,41,30)(25,27,26,28)(37,39,38,40), (1,15,17,36)(2,16,18,35)(3,13,20,34)(4,14,19,33)(7,
        8)(9,31,43,22)(10,32,44,21)(11,30,41,24)(12,29,42,23)(25,27,26,28)(37,40)(38,39) ], 
  [ (1,19,24,27,15,33,5,32,40,42,12,2,20,23,28,16,34,6,31,39,41,11)(3,18,22,26,13,36,7,30,37,43,9,4,17,21,25,14,35,8,29,38,44,10), 
      (1,34,11,16,41,27,39,23,31,20,6)(2,33,12,15,42,28,40,24,32,19,5)(3,35,9,14,44,26,38,22,30,18,8)(4,36,10,13,43,25,37,21,29,17,7) ], 
  [ (1,40,43,21,13,11,8,25,34,29,19)(2,39,44,22,14,12,7,26,33,30,20)(3,37,41,23,16,10,5,28,35,32,17)(4,38,42,24,15,9,6,27,36,31,18), 
      (1,20,29,34,25,7,11,13,21,43,40)(2,19,30,33,26,8,12,14,22,44,39)(3,17,32,35,28,5,9,15,24,41,37)(4,18,31,36,27,6,10,16,23,42,38) ], 
  [ (1,12,13,23)(2,11,14,24)(3,9,15,22)(4,10,16,21)(5,34,44,37)(6,33,43,38)(7,35,42,40,8,36,41,39)(17,18)(25,27,26,28)(29,31,30,32), (1,24,14,12,2,23,13,11)(3,21,16,10)(4,22,15,9)(5,38,43,
        33)(6,37,44,34)(7,40,41,36,8,39,42,35)(17,18)(25,28)(26,27)(29,31,30,32) ], [ (1,9,22,35,28,32,40,14,20,42,8)(2,10,21,36,27,31,39,13,19,41,7)(3,11,23,33,25,29,37,16,18,43,6)(4,12,
        24,34,26,30,38,15,17,44,5), (1,35,39,41,9,28,14,8,21,31,19)(2,36,40,42,10,27,13,7,22,32,20)(3,33,38,43,11,26,15,6,23,30,18)(4,34,37,44,12,25,16,5,24,29,17) ], 
  [ (1,12,37,14,21,7,32,43)(2,11,38,13,22,8,31,44)(3,9,39,15,24,6,29,41,4,10,40,16,23,5,30,42)(17,19)(18,20)(25,35,27,34,26,36,28,33), (1,44,31,8,21,14,37,12,2,43,32,7,22,13,38,11)(3,41,
        29,5,23,15,40,9,4,42,30,6,24,16,39,10)(17,19,18,20)(25,34,27,35,26,33,28,36) ], 
  [ (1,37,19,6,13,24,2,38,20,5,14,23)(3,40,17,7,16,22,4,39,18,8,15,21)(9,36,42,10,35,41)(11,34,43,12,33,44)(25,29)(26,30)(27,32)(28,31), (5,6)(9,10)(17,18)(21,22)(23,24)(27,28)(33,34)(37,
        38)(41,42)(43,44) ], [ (1,20,6,41,24)(2,19,5,42,23)(3,18,8,44,22,4,17,7,43,21)(9,30,25,35,14,10,29,26,36,13)(11,31,27,34,16,12,32,28,33,15)(37,38), 
      (1,41,19,23,5)(2,42,20,24,6)(3,43,17,21,8,4,44,18,22,7)(9,36,29,13,26)(10,35,30,14,25)(11,34,31,15,28)(12,33,32,16,27)(39,40) ], 
  [ (3,4)(5,6)(7,8)(11,12)(13,37)(14,38)(15,39,16,40)(17,30)(18,29)(19,32)(20,31)(21,26,22,25)(23,28,24,27)(33,41)(34,42)(35,44,36,43), (3,4)(5,12)(6,11)(7,10)(8,9)(13,25,14,26)(15,27)(16,
        28)(17,18)(19,20)(21,38)(22,37)(23,40)(24,39)(33,42,34,41)(35,43,36,44) ], [ (1,14,18,29,9,5,27,36)(2,13,17,30,10,6,28,35)(3,15,19,32,12,7,25,34,4,16,20,31,11,8,26,33)(21,39,23,
        37)(22,40,24,38)(41,43,42,44), (7,8)(11,12)(13,14)(19,20)(23,24)(25,26)(33,34)(37,38)(39,40)(41,42) ], 
  [ (1,8,30)(2,7,29)(3,5,32)(4,6,31)(9,36,16,10,35,15)(11,34,14,12,33,13)(17,28,24,18,27,23)(19,26,22)(20,25,21)(43,44), (1,7,30)(2,8,29)(3,5,32)(4,6,31)(9,25,16,19,36,21)(10,26,15,20,35,
        22)(11,27,14,17,34,24,12,28,13,18,33,23)(37,41)(38,42)(39,44,40,43) ], [ (1,12,34,16,20,6,41,40,24,27,32,2,11,33,15,19,5,42,39,23,28,31)(3,9,35,13,18,7,44,38,21,26,29,
        4,10,36,14,17,8,43,37,22,25,30), (1,23,6,34,32,39,19,12,28,41,15)(2,24,5,33,31,40,20,11,27,42,16)(3,22,8,36,30,38,17,10,25,44,13)(4,21,7,35,29,37,18,9,26,43,14) ], 
  [ (1,21,40,18,25,30,41,33,6,9,16,2,22,39,17,26,29,42,34,5,10,15)(3,24,38,20,28,32,43,36,8,11,14,4,23,37,19,27,31,44,35,7,12,13), 
      (1,25,5,21,29,9,40,41,16,18,33,2,26,6,22,30,10,39,42,15,17,34)(3,27,8,24,31,11,37,43,13,20,36,4,28,7,23,32,12,38,44,14,19,35) ], 
  [ (1,9,18,24,44,8,29,27,40,16,35,2,10,17,23,43,7,30,28,39,15,36)(3,12,19,21,42,6,32,25,38,14,33,4,11,20,22,41,5,31,26,37,13,34), 
      (1,28,23,36,30,17,16,7,9,40,44)(2,27,24,35,29,18,15,8,10,39,43)(3,25,22,34,31,20,14,6,12,37,42)(4,26,21,33,32,19,13,5,11,38,41) ], 
  [ (1,38,44,9,33)(2,37,43,10,34)(3,40,41,12,35)(4,39,42,11,36)(5,18,27,22,14)(6,17,28,21,13)(7,19,25,24,15)(8,20,26,23,16)(29,30)(31,32), (1,10,37,33,44,2,9,38,34,43)(3,12,40,36,42,4,
        11,39,35,41)(5,22,18,13,27,6,21,17,14,28)(7,23,19,16,26)(8,24,20,15,25)(31,32) ], 
  [ (1,24,11,30,19,5,33,25)(2,23,12,29,20,6,34,26)(3,21,10,32,17,7,36,28,4,22,9,31,18,8,35,27)(13,42,16,44)(14,41,15,43)(37,40,38,39), (1,23,11,30,20,5,34,25)(2,24,12,29,
        19,6,33,26)(3,22,9,32,18,7,36,28,4,21,10,31,17,8,35,27)(13,42,16,43,14,41,15,44)(37,40)(38,39) ], 
  [ (1,32,14,40,36,2,31,13,39,35)(3,30,16,38,33,4,29,15,37,34)(5,24,11,44,26,6,23,12,43,25)(7,22,10,42,28,8,21,9,41,27), (1,35,39,14,31)(2,36,40,13,32)(3,33,38,16,29)(4,
        34,37,15,30)(5,26,43,11,23)(6,25,44,12,24)(7,28,42,10,22,8,27,41,9,21)(19,20) ], [ (1,41)(2,42)(3,43,4,44)(9,29)(10,30)(11,31,12,32)(15,16)(17,21)(18,22)(19,23)(20,24)(33,39,34,
        40)(35,37)(36,38), (1,41,2,42)(3,44,4,43)(5,25)(6,26)(7,28,8,27)(9,10)(11,12)(15,16)(17,34)(18,33)(19,35)(20,36)(21,39)(22,40)(23,38,24,37)(31,32) ], 
  [ (1,5,24,30,35,13,20,25,10,41,37,2,6,23,29,36,14,19,26,9,42,38)(3,7,21,32,33,15,17,27,11,43,40,4,8,22,31,34,16,18,28,12,44,39), 
      (1,10,13,24,37,26,36,6,42,19,29)(2,9,14,23,38,25,35,5,41,20,30)(3,11,16,21,40,28,34,8,43,18,32)(4,12,15,22,39,27,33,7,44,17,31) ], 
  [ (1,13,17,37,27,2,14,18,38,28)(3,15,20,39,25,4,16,19,40,26)(5,21,32,43,10)(6,22,31,44,9)(7,24,29,41,11)(8,23,30,42,12), (1,13,17,37,27)(2,14,18,38,28)(3,15,19,39,26,4,16,
        20,40,25)(5,21,31,44,10,6,22,32,43,9)(7,24,30,42,12,8,23,29,41,11)(33,34) ], 
  [ (1,24,9,17,43,15,36,7,28,29,40,2,23,10,18,44,16,35,8,27,30,39)(3,21,11,20,41,14,33,6,26,31,38,4,22,12,19,42,13,34,5,25,32,37), 
      (1,30,8,15,18,24,40,27,35,43,9,2,29,7,16,17,23,39,28,36,44,10)(3,31,6,13,20,21,37,25,33,41,11,4,32,5,14,19,22,38,26,34,42,12) ], 
  [ (1,38,3,40,2,37,4,39)(5,20,14,28,42,24,35,12)(6,19,13,27,41,23,36,11)(7,17,16,25,43,21,34,9)(8,18,15,26,44,22,33,10)(29,31,30,32), (1,2)(11,12)(13,14)(15,16)(19,20)(25,26)(27,28)(29,
        30)(31,32)(33,34)(35,36)(39,40) ], [ (1,20,23,31,8,25)(2,19,24,32,7,26)(3,17,22,30,6,27)(4,18,21,29,5,28)(9,16,44,10,15,43)(11,13,41)(12,14,42)(33,37,34,38)(35,39)(36,40), 
      (1,2)(3,4)(5,6)(7,8)(9,10)(13,14)(15,16)(19,20)(21,22)(23,24)(31,32)(39,40)(41,42)(43,44) ], 
  [ (1,22,5,20,34,44,31,40)(2,21,6,19,33,43,32,39)(3,24,7,17,36,41,30,37)(4,23,8,18,35,42,29,38)(9,16,11,14)(10,15,12,13)(25,27)(26,28), (1,40,32,44,33,20,6,22,2,39,31,43,34,
        19,5,21)(3,37,30,41,36,17,7,23,4,38,29,42,35,18,8,24)(9,13,11,16,10,14,12,15)(25,28,26,27) ], 
  [ (1,29)(2,30)(3,31)(4,32)(5,6)(9,25)(10,26)(11,28,12,27)(13,24)(14,23)(15,22)(16,21)(17,34,18,33)(19,36,20,35)(41,42)(43,44), (1,21,33,30,16,17)(2,22,34,29,15,18)(3,23,36,31,14,20,4,24,
        35,32,13,19)(5,39,42,6,40,41)(7,38,44)(8,37,43)(9,26,10,25)(11,27,12,28) ], 
  [ (1,30,43,33,37,27,19,24,2,29,44,34,38,28,20,23)(3,31,42,35,39,25,17,21,4,32,41,36,40,26,18,22)(5,10,8,11)(6,9,7,12)(13,16)(14,15), (1,20,37,44,2,19,38,43)(3,17,40,42)(4,
        18,39,41)(5,8)(6,7)(9,12,10,11)(21,26,35,31)(22,25,36,32)(23,27,34,30)(24,28,33,29) ], 
  [ (1,20,3,18)(2,19,4,17)(5,37,41,28,14,10,30,22,6,38,42,27,13,9,29,21)(7,40,43,26,15,11,31,23)(8,39,44,25,16,12,32,24)(33,36,34,35), (1,19,4,17,2,20,3,18)(5,37,42,28,
        14,10,30,21,6,38,41,27,13,9,29,22)(7,40,44,25,16,12,31,23,8,39,43,26,15,11,32,24)(33,36,34,35) ], 
  [ (1,6,2,5)(3,8)(4,7)(9,31,41,13,34,24)(10,32,42,14,33,23)(11,30,44,15,36,21)(12,29,43,16,35,22)(17,40,25,18,39,26)(19,38,27)(20,37,28), (1,2)(5,6)(9,42,34)(10,41,33)(11,44,36,12,43,
        35)(13,24,32)(14,23,31)(15,21,30,16,22,29)(17,25,40,18,26,39)(19,28,37,20,27,38) ], 
  [ (1,28)(2,27)(3,26)(4,25)(9,17)(10,18)(11,19,12,20)(21,37,22,38)(23,40,24,39)(29,35,30,36)(31,34)(32,33), (1,32,2,31)(3,29)(4,30)(7,8)(9,10)(13,44)(14,43)(15,41)(16,42)(19,20)(21,
        37)(22,38)(23,40,24,39)(25,36,26,35)(27,33)(28,34) ], [ (1,38,44,7,21,32,14,11,2,37,43,8,22,31,13,12)(3,40,42,6,23,29,15,10,4,39,41,5,24,30,16,9)(17,28,19,25,18,27,20,26)(33,35,
        34,36), (1,21,2,22)(3,23)(4,24)(5,9)(6,10)(7,11,8,12)(13,43)(14,44)(15,42,16,41)(17,18)(27,28)(29,40)(30,39)(31,38,32,37) ], 
  [ (1,5,27,22,37,2,6,28,21,38)(3,8,26,23,39)(4,7,25,24,40)(9,32,13,34,17)(10,31,14,33,18)(11,29,15,35,20,12,30,16,36,19)(41,42)(43,44), (1,22,6,37,28)(2,21,5,38,27)(3,24,8,40,25)(4,
        23,7,39,26)(9,34,32,17,14)(10,33,31,18,13)(11,36,29,20,16,12,35,30,19,15)(41,42) ], 
  [ (1,17,44,6,26,36,2,18,43,5,25,35)(3,20,42,8,28,33)(4,19,41,7,27,34)(9,38,15,10,37,16)(11,40,13,12,39,14)(21,30,22,29)(23,32)(24,31), (1,44,26,2,43,25)(3,42,28,4,41,27)(5,35,18,
        6,36,17)(7,34,20)(8,33,19)(9,15,38,10,16,37)(11,14,39)(12,13,40)(21,22)(31,32) ], [ (1,36,39,2,35,40)(3,34,37,4,33,38)(5,11,25,6,12,26)(7,9,27,8,10,28)(13,14)(15,16)(17,43,23)(18,
        44,24)(19,42,21)(20,41,22), (1,5)(2,6)(3,7,4,8)(9,34)(10,33)(11,35,12,36)(13,32)(14,31)(15,30)(16,29)(17,18)(21,22)(23,24)(25,39,26,40)(27,38)(28,37) ], 
  [ (1,14,40,10,22,8,32,20,42,36,27)(2,13,39,9,21,7,31,19,41,35,28)(3,15,38,11,23,5,30,17,44,33,25)(4,16,37,12,24,6,29,18,43,34,26), 
      (1,40,21,32,41,28,13,9,8,19,36,2,39,22,31,42,27,14,10,7,20,35)(3,37,23,29,43,25,16,12,5,17,34,4,38,24,30,44,26,15,11,6,18,33) ], 
  [ (1,43,27,35,12,22,2,44,28,36,11,21)(3,41,26,34,9,23,4,42,25,33,10,24)(5,15,20,6,16,19)(7,14,18,8,13,17)(29,37,30,38)(31,40,32,39), (1,28,11,2,27,12)(3,26,9,4,25,10)(5,
        19,16,6,20,15)(7,17,13,8,18,14)(21,43,35,22,44,36)(23,41,33)(24,42,34)(29,30)(31,32)(37,38) ], [ (5,6)(7,8)(11,12)(13,14)(15,16)(17,18)(21,22)(25,26)(33,34)(41,42), 
      (1,18,13,43,6)(2,17,14,44,5)(3,19,15,42,7,4,20,16,41,8)(9,28,22,33,38)(10,27,21,34,37)(11,26,24,36,40,12,25,23,35,39) ], 
  [ (1,21,7,38,11,15,31,25,41,35,17)(2,22,8,37,12,16,32,26,42,36,18)(3,24,5,40,10,14,30,27,43,33,20)(4,23,6,39,9,13,29,28,44,34,19), 
      (1,26,38,18,32,8,35,16,22,42,12,2,25,37,17,31,7,36,15,21,41,11)(3,27,39,20,29,5,34,14,23,44,10,4,28,40,19,30,6,33,13,24,43,9) ], 
  [ (1,38,34,12,8,41,28,23,14,17,29)(2,37,33,11,7,42,27,24,13,18,30)(3,40,36,9,6,44,26,21,16,20,31)(4,39,35,10,5,43,25,22,15,19,32), 
      (1,8,13,38,42,18,34,28,29,11,23,2,7,14,37,41,17,33,27,30,12,24)(3,5,16,39,43,19,35,26,31,10,21,4,6,15,40,44,20,36,25,32,9,22) ], 
  [ (1,23,9,17,43,15,36,7,28,29,39,2,24,10,18,44,16,35,8,27,30,40)(3,21,11,19,41,13,33,6,26,32,37,4,22,12,20,42,14,34,5,25,31,38), 
      (1,16,39,43,30,18,27,10,7,24,35,2,15,40,44,29,17,28,9,8,23,36)(3,14,38,42,31,20,26,12,6,22,34,4,13,37,41,32,19,25,11,5,21,33) ], 
  [ (1,9)(2,10)(3,12,4,11)(5,18)(6,17)(7,20)(8,19)(13,27)(14,28)(15,26)(16,25)(31,32)(35,36)(37,44,38,43)(39,41)(40,42), (1,20,2,19)(3,17,4,18)(5,11,6,12)(7,10,8,9)(15,16)(21,35,22,36)(23,
        33,24,34)(29,30)(37,43,38,44)(39,41,40,42) ], [ (1,40,33,41,9,30,2,39,34,42,10,29)(3,37,35,44,12,31)(4,38,36,43,11,32)(5,18,21,6,17,22)(7,19,24)(8,20,23)(13,28,14,27)(15,26,16,25),
      (1,33,10)(2,34,9)(3,36,12)(4,35,11)(5,21,18)(6,22,17)(7,24,20,8,23,19)(15,16)(27,28)(29,39,42,30,40,41)(31,37,44)(32,38,43) ], 
  [ (1,44)(2,43)(3,41,4,42)(5,37,6,38)(7,40)(8,39)(9,17)(10,18)(11,20)(12,19)(13,33,14,34)(15,35,16,36)(21,22)(23,24)(25,26)(31,32), (1,18,7)(2,17,8)(3,20,5,4,19,6)(9,39,43,10,40,44)(11,
        38,41,12,37,42)(13,14)(15,16)(21,31,25,22,32,26)(23,30,28)(24,29,27)(33,34)(35,36) ], [ (1,2)(5,6)(7,8)(9,10)(11,12)(17,18)(19,20)(25,26)(27,28)(29,30)(41,42)(43,44), 
      (1,39,28,11,24,5,19,15,41,31,33,2,40,27,12,23,6,20,16,42,32,34)(3,37,26,10,22,7,17,14,43,29,36,4,38,25,9,21,8,18,13,44,30,35) ], 
  [ (1,23,10,42,7,37,31,28,2,24,9,41,8,38,32,27)(3,21,12,43,6,40,29,26,4,22,11,44,5,39,30,25)(13,34,16,35)(14,33,15,36)(17,20)(18,19), 
      (1,27,31,38,8,42,9,23,2,28,32,37,7,41,10,24)(3,26,30,39,5,44,12,22,4,25,29,40,6,43,11,21)(13,36,15,34,14,35,16,33)(17,19,18,20) ], 
  [ (1,8,39,2,7,40)(3,5,38,4,6,37)(9,20,36,13,28,21)(10,19,35,14,27,22)(11,18,34,16,25,24)(12,17,33,15,26,23)(29,44)(30,43)(31,41)(32,42), (1,40,7,2,39,8)(3,38,6,4,37,5)(9,35,27,10,36,
        28)(11,33,26)(12,34,25)(13,22,19,14,21,20)(15,23,18,16,24,17)(43,44) ], [ (1,13,28,19,21,31,8,9,35,42,39,2,14,27,20,22,32,7,10,36,41,40)(3,16,26,17,23,29,6,11,33,43,38,4,
        15,25,18,24,30,5,12,34,44,37), (1,42,10,32,19,13,39,35,7,21,28,2,41,9,31,20,14,40,36,8,22,27)(3,43,12,29,18,15,37,33,5,23,25,4,44,11,30,17,16,38,34,6,24,26) ], 
  [ (1,31,17,38,2,32,18,37)(3,29,19,39)(4,30,20,40)(5,41,33,26)(6,42,34,25)(7,44,36,27,8,43,35,28)(9,11)(10,12)(13,15)(14,16), (1,31,18,37,2,32,17,38)(3,30,19,40)(4,29,20,39)(5,42,34,
        26)(6,41,33,25)(7,43,36,28)(8,44,35,27)(9,11,10,12)(13,16,14,15)(21,22) ], [ (1,30,18,34,2,29,17,33)(3,32,20,36)(4,31,19,35)(5,14,39,24,6,13,40,23)(7,16,37,22)(8,15,38,21)(9,12,10,
        11)(25,28,26,27), (1,23,30,6,18,14,33,39,2,24,29,5,17,13,34,40)(3,22,31,8,19,16,35,38,4,21,32,7,20,15,36,37)(9,26,11,28,10,25,12,27)(41,44,42,43) ], 
  [ (1,21,17,2,22,18)(3,23,19,4,24,20)(5,10,33,6,9,34)(7,12,35,8,11,36)(13,28,44)(14,27,43)(15,25,42,16,26,41)(29,30), (1,18,21)(2,17,22)(3,19,23)(4,20,24)(5,25,9,41,33,16,6,26,10,42,34,
        15)(7,28,11,43,36,14,8,27,12,44,35,13)(29,39,30,40)(31,38,32,37) ], [ (1,12,41)(2,11,42)(3,9,44,4,10,43)(5,26,39,35,19,22)(6,25,40,36,20,21)(7,27,38,34,18,23,8,28,37,33,17,24)(13,
        29,14,30)(15,31,16,32), (1,11,42)(2,12,41)(3,9,44,4,10,43)(5,25,40,35,19,22)(6,26,39,36,20,21)(7,28,37,33,18,23)(8,27,38,34,17,24)(13,30)(14,29)(15,32,16,31) ], 
  [ (1,28,31,13,7,39)(2,27,32,14,8,40)(3,26,29,15,6,38,4,25,30,16,5,37)(9,20)(10,19)(11,17)(12,18)(21,36,42,22,35,41)(23,33,44)(24,34,43), (1,40,7,13,31,28)(2,39,8,14,32,27)(3,38,6,16,30,
        26,4,37,5,15,29,25)(9,20,10,19)(11,17)(12,18)(21,42,36,22,41,35)(23,44,33,24,43,34) ], 
  [ (1,12,6,32,41,27,2,11,5,31,42,28)(3,10,8,30,43,25)(4,9,7,29,44,26)(13,37,35,14,38,36)(15,39,34)(16,40,33)(17,22)(18,21)(19,24)(20,23), (1,2)(3,4)(11,12)(19,20)(23,24)(27,28)(29,30)(31,
        32)(35,36)(39,40) ], [ (1,32,19,25,42,15,6,36,2,31,20,26,41,16,5,35)(3,29,17,27,44,14,7,34)(4,30,18,28,43,13,8,33)(9,37,11,39,10,38,12,40)(21,24)(22,23), 
      (1,16,19,36,42,31,5,26,2,15,20,35,41,32,6,25)(3,14,18,33,44,30,8,27,4,13,17,34,43,29,7,28)(9,37,12,39,10,38,11,40)(21,24,22,23) ], 
  [ (1,36,3,34)(2,35,4,33)(5,25,44,30,39,17,14,9)(6,26,43,29,40,18,13,10)(7,27,42,32,38,20,16,11)(8,28,41,31,37,19,15,12)(21,24)(22,23), (1,2)(3,4)(9,10)(11,12)(19,20)(21,22)(23,24)(25,
        26)(31,32)(33,34)(37,38)(41,42) ], [ (1,10,43)(2,9,44)(3,11,42)(4,12,41)(5,39,14,35,22,29)(6,40,13,36,21,30)(7,37,15,33,24,32,8,38,16,34,23,31)(17,28)(18,27)(19,26,20,25), 
      (1,2)(3,4)(5,35)(6,36)(7,34,8,33)(13,29)(14,30)(15,31,16,32)(17,28)(18,27)(19,26,20,25)(21,39)(22,40)(23,37,24,38) ], 
  [ (1,7,42,11,26,32,2,8,41,12,25,31)(3,6,44,10,28,29,4,5,43,9,27,30)(13,24,19)(14,23,20)(15,21,18)(16,22,17)(33,39)(34,40)(35,38)(36,37), (1,2)(5,6)(7,8)(9,10)(13,14)(17,18)(19,20)(23,
        24)(27,28)(29,30)(39,40)(43,44) ], [ (1,24,30,18,12,41,2,23,29,17,11,42)(3,22,31,19,10,43)(4,21,32,20,9,44)(5,35,16,6,36,15)(7,34,14)(8,33,13)(25,39)(26,40)(27,37)(28,38), 
      (1,11,29,2,12,30)(3,10,31)(4,9,32)(5,36,16)(6,35,15)(7,34,13)(8,33,14)(17,24,42,18,23,41)(19,22,43,20,21,44)(37,38) ], 
  [ (1,23,41,25,37,29,20,14,35,5,10)(2,24,42,26,38,30,19,13,36,6,9)(3,21,43,28,40,32,18,15,34,7,12)(4,22,44,27,39,31,17,16,33,8,11), 
      (1,38,36,24,29,5,42,20,10,26,13,2,37,35,23,30,6,41,19,9,25,14)(3,39,34,21,32,8,44,17,11,28,15,4,40,33,22,31,7,43,18,12,27,16) ], 
  [ (1,31,2,32)(3,30,4,29)(5,6)(7,8)(9,20,10,19)(11,18,12,17)(13,39)(14,40)(15,38)(16,37)(21,42)(22,41)(23,44)(24,43)(25,26)(33,34), (1,32)(2,31)(3,30,4,29)(5,27,33,6,28,34)(7,26,35,8,25,
        36)(9,23,13,20,44,40,10,24,14,19,43,39)(11,22,16,18,41,37)(12,21,15,17,42,38) ], 
  [ (1,8,20,40,14,2,7,19,39,13)(3,6,18,38,15,4,5,17,37,16)(9,35,27,31,42)(10,36,28,32,41)(11,33,26,29,43)(12,34,25,30,44)(21,22)(23,24), (1,39,8,14,20,2,40,7,13,19)(3,38,6,15,
        18,4,37,5,16,17)(9,32,36,41,28)(10,31,35,42,27)(11,29,33,44,25,12,30,34,43,26)(23,24) ], 
  [ (1,12)(2,11)(3,10,4,9)(5,6)(7,8)(13,29,14,30)(15,32)(16,31)(17,37)(18,38)(19,39,20,40)(21,26)(22,25)(23,28,24,27)(33,34)(43,44), (1,25,40,16,12,21,20,32,2,26,39,15,11,22,19,31)(3,28,
        38,13,10,23,17,30,4,27,37,14,9,24,18,29)(5,41,7,44,6,42,8,43)(33,35,34,36) ], [ (1,2)(5,6)(9,10)(15,16)(17,18)(19,20)(21,22)(23,24)(25,26)(27,28)(35,36)(37,38)(39,40)(43,44), 
      (1,22,43,19,36,38,2,21,44,20,35,37)(3,24,41,17,34,39,4,23,42,18,33,40)(5,11,6,12)(7,9,8,10)(13,26,32)(14,25,31)(15,28,29)(16,27,30) ], 
  [ (1,12,24,2,11,23)(3,10,21,4,9,22)(5,42,32,27,39,33,6,41,31,28,40,34)(7,43,29,25,37,36,8,44,30,26,38,35)(13,18)(14,17)(15,19)(16,20), (5,28,6,27)(7,26,8,25)(9,10)(13,17)(14,18)(15,19,
        16,20)(23,24)(29,36,30,35)(31,34)(32,33)(37,43,38,44)(39,41,40,42) ], [ (1,17,38,6,13,28,31,33,10,22,43)(2,18,37,5,14,27,32,34,9,21,44)(3,20,40,8,16,25,30,36,12,24,41)(4,19,39,7,
        15,26,29,35,11,23,42), (1,22,34,28,5,18,43,10,31,14,38,2,21,33,27,6,17,44,9,32,13,37)(3,24,36,26,8,19,42,11,30,15,40,4,23,35,25,7,20,41,12,29,16,39) ], 
  [ (1,25,23,31,43)(2,26,24,32,44)(3,27,22,29,42)(4,28,21,30,41)(5,39,36,17,11)(6,40,35,18,12)(7,38,33,19,9)(8,37,34,20,10), (1,31,26,43,24,2,32,25,44,23)(3,29,27,42,22,4,30,28,41,21)(5,
        18,39,12,35)(6,17,40,11,36)(7,20,37,10,34,8,19,38,9,33)(13,14) ], [ (1,9,4,12,2,10,3,11)(5,42,24,25,18,16,36,40)(6,41,23,26,17,15,35,39)(7,43,22,28,19,13,33,37)(8,44,21,
        27,20,14,34,38)(29,31,30,32), (3,4)(5,17)(6,18)(7,19,8,20)(11,12)(13,43,14,44)(15,42,16,41)(21,33)(22,34)(23,35)(24,36)(25,40,26,39)(27,38,28,37)(29,30) ], 
  [ (1,28,39,41,14,10)(2,27,40,42,13,9)(3,25,38,44,15,12,4,26,37,43,16,11)(5,18,24)(6,17,23)(7,19,21,8,20,22)(29,33)(30,34)(31,36)(32,35), (1,27,39,42,14,9,2,28,40,41,13,10)(3,26,37,43,
        15,12)(4,25,38,44,16,11)(5,18,23,6,17,24)(7,19,21,8,20,22)(29,34,30,33)(31,35)(32,36) ], 
  [ (1,10,44,36,27,40,23,18,15,8,29,2,9,43,35,28,39,24,17,16,7,30)(3,11,41,34,25,38,22,20,13,5,32,4,12,42,33,26,37,21,19,14,6,31), (3,4)(5,6)(7,8)(11,12)(21,22)(35,36)(37,38)(41,42) ], 
  [ (1,41,32,2,42,31)(3,43,29,4,44,30)(5,26,34,38,24,18)(6,25,33,37,23,17)(7,28,36,39,22,20)(8,27,35,40,21,19)(9,14)(10,13)(11,15)(12,16), (3,4)(5,6)(17,18)(19,20)(21,22)(23,24)(25,26)(27,
        28)(31,32)(33,34)(37,38)(43,44) ], [ (1,13)(2,14)(3,15,4,16)(5,37,6,38)(7,39,8,40)(11,12)(17,18)(19,20)(23,24)(25,29,26,30)(27,32)(28,31)(33,43,34,44)(35,42,36,41), 
      (1,38,25)(2,37,26)(3,39,27)(4,40,28)(5,29,14,6,30,13)(7,31,16,8,32,15)(9,24,20)(10,23,19)(11,22,17,12,21,18)(35,36)(41,42)(43,44) ], 
  [ (1,37,31,27,33,10,18,44,5,21,14,2,38,32,28,34,9,17,43,6,22,13)(3,40,29,26,35,11,19,41,7,23,15,4,39,30,25,36,12,20,42,8,24,16), 
      (1,9,13,34,22,28,5,32,44,37,17,2,10,14,33,21,27,6,31,43,38,18)(3,11,15,35,24,26,7,30,41,39,19,4,12,16,36,23,25,8,29,42,40,20) ], 
  [ (1,27,44,14,22,6,9,38,33,18,32,2,28,43,13,21,5,10,37,34,17,31)(3,26,42,15,23,7,11,39,36,19,29,4,25,41,16,24,8,12,40,35,20,30), 
      (1,27,44,13,21,6,9,37,33,18,32)(2,28,43,14,22,5,10,38,34,17,31)(3,25,41,15,23,8,11,39,36,19,29)(4,26,42,16,24,7,12,40,35,20,30) ], 
  [ (1,42,2,41)(3,44)(4,43)(9,30,10,29)(11,31,12,32)(13,14)(17,21,18,22)(19,24,20,23)(33,40)(34,39)(35,38)(36,37), (1,42,2,41)(3,44,4,43)(5,15)(6,16)(7,14,8,13)(9,21,10,22)(11,23,12,
        24)(17,29,18,30)(19,31)(20,32)(25,26)(33,34)(37,38)(39,40) ], [ (1,4)(2,3)(5,31,44,28,35,17,12,15)(6,32,43,27,36,18,11,16)(7,30,41,26,33,20,9,14)(8,29,42,25,34,19,10,13)(21,37,23,
        40)(22,38,24,39), (5,11,36,43,6,12,35,44)(7,9,33,41,8,10,34,42)(13,19,25,30)(14,20,26,29)(15,17,28,31,16,18,27,32)(21,23)(22,24)(37,40,38,39) ], 
  [ (1,16,17,35,8,2,15,18,36,7)(3,13,19,34,6)(4,14,20,33,5)(11,12)(21,31,25,41,37,22,32,26,42,38)(23,30,28,44,39,24,29,27,43,40), (1,2)(3,4)(15,16)(21,22)(31,32)(33,34)(35,36)(43,44) ], 
  [ (1,2)(3,4)(5,40,35)(6,39,36)(7,37,34)(8,38,33)(9,20,15)(10,19,16)(11,18,13,12,17,14)(21,22)(23,24)(25,32,44,26,31,43)(27,29,41)(28,30,42), (1,23)(2,24)(3,21)(4,22)(5,19,6,20)(7,18)(8,
        17)(9,36,10,35)(11,33)(12,34)(13,37,14,38)(15,40,16,39) ], [ (1,29)(2,30)(3,31,4,32)(5,22,6,21)(7,23,8,24)(9,39,10,40)(11,38)(12,37)(15,16)(17,18)(19,20)(27,28)(33,41,34,42)(35,43,
        36,44), (1,30)(2,29)(3,31)(4,32)(5,34,37,21,41,11,6,33,38,22,42,12)(7,36,39,23,43,10,8,35,40,24,44,9)(13,19,26,14,20,25)(15,17,28,16,18,27) ], 
  [ (1,36,26,42,37)(2,35,25,41,38)(3,33,28,44,40)(4,34,27,43,39)(5,24,19,13,29)(6,23,20,14,30)(7,21,17,15,31,8,22,18,16,32)(9,10), (1,36,25,41,38,2,35,26,42,37)(3,34,27,44,40)(4,33,
        28,43,39)(5,23,20,13,29)(6,24,19,14,30)(7,22,17,15,32)(8,21,18,16,31)(9,10) ], [ (5,9,6,10)(7,11,8,12)(13,14)(17,41)(18,42)(19,43,20,44)(21,25,22,26)(23,28)(24,27)(29,34,30,33)(31,
        35)(32,36), (1,40,4,38)(2,39,3,37)(5,23,41,34,10,28,17,30)(6,24,42,33,9,27,18,29)(7,21,43,35,11,26,20,31,8,22,44,36,12,25,19,32)(13,15,14,16) ], 
  [ (1,4)(2,3)(5,7,6,8)(9,27,42,31)(10,28,41,32)(11,26,43,30)(12,25,44,29)(13,38,20,24,14,37,19,23)(15,40,18,22,16,39,17,21)(35,36), (3,4)(5,6)(9,41)(10,42)(11,43,12,44)(13,20)(14,19)(15,
        17)(16,18)(21,39)(22,40)(23,37,24,38)(25,29)(26,30)(27,31)(28,32)(33,34)(35,36) ], [ (1,21,3,23,2,22,4,24)(5,25,29,13,40,17,9,43)(6,26,30,14,39,18,10,44)(7,27,31,16,37,19,11,42,8,
        28,32,15,38,20,12,41)(33,36)(34,35), (1,4)(2,3)(5,29,39,10)(6,30,40,9)(7,31,38,12,8,32,37,11)(13,17,43,26,14,18,44,25)(15,19,41,27,16,20,42,28)(21,24,22,23) ], 
  [ (1,28,44,31,10,13,6,17,37,21,34,2,27,43,32,9,14,5,18,38,22,33)(3,26,41,30,12,15,7,20,40,23,36,4,25,42,29,11,16,8,19,39,24,35), 
      (1,44,10,6,38,33,27,32,13,17,21)(2,43,9,5,37,34,28,31,14,18,22)(3,41,11,8,39,36,25,29,15,20,23)(4,42,12,7,40,35,26,30,16,19,24) ], 
  [ (1,4)(2,3)(7,8)(9,22,31,43)(10,21,32,44)(11,24,30,42)(12,23,29,41)(13,40,34,25)(14,39,33,26)(15,38,35,27)(16,37,36,28)(17,20,18,19), (1,20,3,18)(2,19,4,17)(5,8,6,7)(9,13,43,26,31,34,
        22,39,10,14,44,25,32,33,21,40)(11,15,42,28,29,36,24,38)(12,16,41,27,30,35,23,37) ], 
  [ (1,28,36,37,22,5,30,19,15,43,11)(2,27,35,38,21,6,29,20,16,44,12)(3,26,34,40,23,8,31,17,14,41,9)(4,25,33,39,24,7,32,18,13,42,10), 
      (1,44,19,5,37,27,12,16,29,22,36,2,43,20,6,38,28,11,15,30,21,35)(3,41,18,7,40,25,10,13,31,23,33,4,42,17,8,39,26,9,14,32,24,34) ], 
  [ (3,4)(5,35)(6,36)(7,34)(8,33)(9,10)(11,12)(13,29)(14,30)(15,32,16,31)(17,28)(18,27)(19,26,20,25)(21,39,22,40)(23,37)(24,38)(41,42)(43,44), (1,2)(5,21,35,40)(6,22,36,39)(7,23,33,38)(8,
        24,34,37)(9,11,10,12)(13,26,30,19)(14,25,29,20)(15,27,31,17,16,28,32,18)(41,43,42,44) ], 
  [ (1,18,24,36,15,29,2,17,23,35,16,30)(3,19,22,33,14,31)(4,20,21,34,13,32)(5,42,12)(6,41,11)(7,43,10)(8,44,9)(25,37,26,38)(27,39)(28,40), (1,23,16,2,24,15)(3,22,14,4,21,13)(5,12,41,6,11,
        42)(7,9,44)(8,10,43)(17,36,29)(18,35,30)(19,34,32,20,33,31)(27,28)(39,40) ], [ (1,4)(2,3)(5,15,35,11,40,31,22,42)(6,16,36,12,39,32,21,41)(7,14,33,10,38,30,23,43)(8,13,34,9,37,29,
        24,44)(17,28,20,25)(18,27,19,26), (1,4,2,3)(5,32,35,42,39,15,22,11,6,31,36,41,40,16,21,12)(7,30,33,44,38,14,23,9,8,29,34,43,37,13,24,10)(17,28,20,26,18,27,19,25) ], 
  [ (1,44,22,14)(2,43,21,13)(3,41,24,16)(4,42,23,15)(5,29,10,39)(6,30,9,40)(7,31,12,38)(8,32,11,37)(17,20)(18,19)(25,27,26,28)(33,34), (1,22,2,21)(3,24,4,23)(5,9,6,10)(7,12)(8,11)(13,44,
        14,43)(15,42)(16,41)(17,18)(25,26)(29,40)(30,39)(31,38,32,37)(33,34) ], [ (1,14,27,30,37,18,42,34,12,7,23)(2,13,28,29,38,17,41,33,11,8,24)(3,16,25,31,39,19,43,36,9,5,22)(4,15,26,
        32,40,20,44,35,10,6,21), (1,14,27,30,38,17,42,33,11,8,24,2,13,28,29,37,18,41,34,12,7,23)(3,15,26,32,40,19,44,36,9,5,22,4,16,25,31,39,20,43,35,10,6,21) ], 
  [ (1,42,3,44,2,41,4,43)(5,27,11,14,20,29,37,34)(6,28,12,13,19,30,38,33)(7,26,9,15,17,32,40,36,8,25,10,16,18,31,39,35)(21,23)(22,24), (1,42,4,43,2,41,3,44)(5,30,12,34,19,27,37,13)(6,29,
        11,33,20,28,38,14)(7,31,10,35,18,26,40,16)(8,32,9,36,17,25,39,15)(21,24,22,23) ], 
  [ (1,28,9,37,13,31,17,21,6,44,34,2,27,10,38,14,32,18,22,5,43,33)(3,26,11,39,16,29,19,23,7,41,35,4,25,12,40,15,30,20,24,8,42,36), 
      (1,37,17,43,28,13,22,33,10,32,6,2,38,18,44,27,14,21,34,9,31,5)(3,40,19,41,26,15,24,36,12,29,8,4,39,20,42,25,16,23,35,11,30,7) ], 
  [ (1,23,32)(2,24,31)(3,21,29)(4,22,30)(5,19,12,16,39,34,6,20,11,15,40,33)(7,18,9,13,38,36)(8,17,10,14,37,35)(25,43,26,44)(27,42)(28,41), (1,2)(3,4)(9,10)(21,22)(23,24)(27,28)(29,30)(37,
        38) ], [ (1,26)(2,25)(3,27,4,28)(5,24,9,6,23,10)(7,21,12,8,22,11)(13,38,30,36,20,41)(14,37,29,35,19,42)(15,39,31,34,17,43,16,40,32,33,18,44), (1,26,2,25)(3,27)(4,28)(5,9,24,6,10,
        23)(7,12,21,8,11,22)(13,42,19,35,29,37,14,41,20,36,30,38)(15,44,18,34,32,39)(16,43,17,33,31,40) ], 
  [ (1,36,10,5,21,28,41,15)(2,35,9,6,22,27,42,16)(3,34,11,8,23,26,44,14,4,33,12,7,24,25,43,13)(17,29,20,31,18,30,19,32)(37,39)(38,40), (1,10,22,42)(2,9,21,41)(3,12,24,44,4,
        11,23,43)(5,28,16,36)(6,27,15,35)(7,25,13,34,8,26,14,33)(17,20,18,19)(29,32,30,31)(37,38)(39,40) ], 
  [ (1,8)(2,7)(3,5)(4,6)(9,42,19,27,31,13)(10,41,20,28,32,14)(11,44,17,25,30,15)(12,43,18,26,29,16)(21,39,35,22,40,36)(23,37,34,24,38,33), (1,2)(5,6)(7,8)(9,10)(13,14)(17,18)(21,22)(23,
        24)(29,30)(31,32)(39,40)(43,44) ], [ (1,16,8)(2,15,7)(3,13,5,4,14,6)(9,26,23,37,44,31,10,25,24,38,43,32)(11,28,22,39,41,30)(12,27,21,40,42,29)(17,36,18,35)(19,34,20,33), 
      (1,15,8,2,16,7)(3,14,6)(4,13,5)(9,26,24,37,44,31,10,25,23,38,43,32)(11,27,21,39,42,29)(12,28,22,40,41,30)(17,35)(18,36)(19,34)(20,33) ], 
  [ (1,29,25,12,22,40,20,34,8,14,43,2,30,26,11,21,39,19,33,7,13,44)(3,32,27,9,23,38,18,35,6,16,42,4,31,28,10,24,37,17,36,5,15,41), 
      (1,33,11,43,19,26,13,39,29,8,21,2,34,12,44,20,25,14,40,30,7,22)(3,36,9,42,17,28,15,37,31,5,23,4,35,10,41,18,27,16,38,32,6,24) ], 
  [ (1,24,11,26,14,35,32,17,39,5,44)(2,23,12,25,13,36,31,18,40,6,43)(3,22,10,27,15,33,29,20,38,7,42)(4,21,9,28,16,34,30,19,37,8,41), 
      (1,13,40,23,35,5,11,31,44,26,17,2,14,39,24,36,6,12,32,43,25,18)(3,16,38,21,34,7,10,29,41,27,20,4,15,37,22,33,8,9,30,42,28,19) ], 
  [ (1,16,17,38,21,42,35,25,32,8,11)(2,15,18,37,22,41,36,26,31,7,12)(3,14,19,39,23,43,33,27,29,6,9)(4,13,20,40,24,44,34,28,30,5,10), 
      (1,38,35,8,15,22,25,12,17,42,32)(2,37,36,7,16,21,26,11,18,41,31)(3,40,34,5,14,23,28,9,19,44,29)(4,39,33,6,13,24,27,10,20,43,30) ], 
  [ (1,38,28,30,12,2,37,27,29,11)(3,40,25,31,10)(4,39,26,32,9)(5,20,35,43,16,6,19,36,44,15)(7,18,33,41,13)(8,17,34,42,14)(21,22)(23,24), (1,28,12,38,29)(2,27,11,37,30)(3,25,9,39,32,
        4,26,10,40,31)(5,36,15,19,44,6,35,16,20,43)(7,34,14,17,42,8,33,13,18,41)(23,24) ], 
  [ (1,4,2,3)(5,37,23,19,28,16,9,43)(6,38,24,20,27,15,10,44)(7,40,22,18,26,13,11,41,8,39,21,17,25,14,12,42)(29,35,31,34)(30,36,32,33), (5,10,27,24,6,9,28,23)(7,11,25,21)(8,
        12,26,22)(13,18,39,42,14,17,40,41)(15,19,37,44)(16,20,38,43)(29,32,30,31)(33,35,34,36) ], 
  [ (1,13,7,36,41,9,40,28,22,19,31)(2,14,8,35,42,10,39,27,21,20,32)(3,15,5,34,44,12,37,25,24,17,29)(4,16,6,33,43,11,38,26,23,18,30), 
      (1,20,28,10,35,14,31,22,40,42,8,2,19,27,9,36,13,32,21,39,41,7)(3,17,26,12,34,16,29,24,38,43,5,4,18,25,11,33,15,30,23,37,44,6) ], 
  [ (1,22,43,40,30,11,34,20,7,14,26)(2,21,44,39,29,12,33,19,8,13,25)(3,24,42,37,31,9,35,18,5,15,28)(4,23,41,38,32,10,36,17,6,16,27), 
      (1,44,29,33,8,26,22,39,12,19,13,2,43,30,34,7,25,21,40,11,20,14)(3,41,31,35,6,28,24,37,9,18,16,4,42,32,36,5,27,23,38,10,17,15) ], 
  [ (1,2)(3,4)(5,6)(7,8)(9,10)(11,12)(23,24)(27,28)(29,30)(31,32)(33,34)(35,36)(41,42)(43,44), (1,26,12,16,5,40,36,29,2,25,11,15,6,39,35,30)(3,27,9,13,7,37,34,32,4,28,10,14,8,38,33,31)(17,
        23,19,22,18,24,20,21)(41,44,42,43) ], [ (1,19,16,30,6,27,38,11,22,44,35,2,20,15,29,5,28,37,12,21,43,36)(3,18,13,32,7,26,40,10,24,42,34,4,17,14,31,8,25,39,9,23,41,33), 
      (1,16,5,38,22,35,20,29,28,11,43,2,15,6,37,21,36,19,30,27,12,44)(3,14,8,39,24,34,18,32,25,10,41,4,13,7,40,23,33,17,31,26,9,42) ], 
  [ (1,16,34,8,23,20,10,32,37,26,44,2,15,33,7,24,19,9,31,38,25,43)(3,13,35,5,22,17,11,29,39,28,42,4,14,36,6,21,18,12,30,40,27,41), 
      (1,10,16,31,34,38,8,25,24,44,19)(2,9,15,32,33,37,7,26,23,43,20)(3,12,14,29,35,40,5,28,22,42,18)(4,11,13,30,36,39,6,27,21,41,17) ], 
  [ (1,2)(3,4)(5,6)(7,8)(11,12)(13,14)(17,18)(19,20)(21,22)(27,28)(35,36)(37,38)(39,40)(41,42), (1,36,19,11,42,37,23,32,2,35,20,12,41,38,24,31)(3,33,18,9,43,40,22,29)(4,34,17,10,44,39,21,
        30)(5,7)(6,8)(13,27,16,25,14,28,15,26) ], [ (1,20,30,33,37,44,28,23)(2,19,29,34,38,43,27,24)(3,17,32,36,40,42,25,21,4,18,31,35,39,41,26,22)(5,14,8,16)(6,13,7,15)(9,11,10,12), 
      (1,2)(3,4)(5,6)(13,14)(15,16)(17,18)(23,24)(25,26)(27,28)(33,34)(37,38)(39,40) ], [ (1,8,17,31,38,11,15,41,21,36,25,2,7,18,32,37,12,16,42,22,35,26)(3,6,19,29,39,10,13,43,23,34,28,4,
        5,20,30,40,9,14,44,24,33,27), (1,25,35,22,42,16,11,37,31,17,8,2,26,36,21,41,15,12,38,32,18,7)(3,27,33,24,44,14,9,40,30,20,6,4,28,34,23,43,13,10,39,29,19,5) ], 
  [ (1,20,7,42,11,34,22,15,2,19,8,41,12,33,21,16)(3,17,6,43,9,35,24,13)(4,18,5,44,10,36,23,14)(25,27,26,28)(29,37,32,40)(30,38,31,39), (5,6)(9,10)(13,14)(15,16)(19,20)(25,26)(29,30)(33,
        34)(37,38)(39,40) ], [ (1,32,34,9,8,15)(2,31,33,10,7,16)(3,30,36,12,5,13)(4,29,35,11,6,14)(17,42,27,18,41,28)(19,44,25)(20,43,26)(21,39)(22,40)(23,38,24,37), 
      (1,2)(7,8)(9,10)(11,12)(13,14)(15,16)(19,20)(21,22)(29,30)(31,32)(35,36)(37,38)(39,40)(43,44) ], 
  [ (1,18,4,20)(2,17,3,19)(5,10,24,43,25,35,30,15)(6,9,23,44,26,36,29,16)(7,12,21,41,27,33,31,13,8,11,22,42,28,34,32,14)(37,39,38,40), (1,18,4,19,2,17,3,20)(5,35,24,16,
        26,10,30,44,6,36,23,15,25,9,29,43)(7,34,22,14,28,11,32,41)(8,33,21,13,27,12,31,42)(37,39)(38,40) ], 
  [ (1,18,32,2,17,31)(3,20,29,4,19,30)(5,44,13,6,43,14)(7,42,16,8,41,15)(9,33,28,10,34,27)(11,35,25)(12,36,26)(39,40), (1,27,2,28)(3,25,4,26)(9,17,10,18)(11,20,12,19)(15,16)(21,37)(22,
        38)(23,39)(24,40)(29,36,30,35)(31,34,32,33)(41,42) ], [ (1,23)(2,24)(3,22)(4,21)(5,6)(9,16,10,15)(11,14,12,13)(17,18)(19,20)(25,31)(26,32)(27,30,28,29)(33,38,34,37)(35,40,36,
        39)(41,42)(43,44), (1,11,34,26,23,14,37,32,2,12,33,25,24,13,38,31)(3,10,36,27,22,15,39,29)(4,9,35,28,21,16,40,30)(5,8,6,7)(17,41,19,43)(18,42,20,44) ], 
  [ (1,12,35,43,2,11,36,44)(3,10,34,41)(4,9,33,42)(7,8)(13,16,14,15)(17,19)(18,20)(21,31,27,39)(22,32,28,40)(23,30,25,38,24,29,26,37), (5,6)(7,8)(9,10)(11,12)(15,16)(19,20)(23,24)(25,
        26)(27,28)(33,34)(37,38)(39,40) ], [ (1,35,30,9,2,36,29,10)(3,33,31,11,4,34,32,12)(5,8)(6,7)(13,16)(14,15)(17,42,27,37,18,41,28,38)(19,43,26,39,20,44,25,40)(21,22)(23,24), 
      (1,10,29,36)(2,9,30,35)(3,11,31,33)(4,12,32,34)(5,7,6,8)(13,15,14,16)(17,37,28,42)(18,38,27,41)(19,40,25,44,20,39,26,43)(21,22) ], 
  [ (1,10)(2,9)(3,12)(4,11)(5,38,14)(6,37,13)(7,39,15,8,40,16)(17,24,28,30,43,35,18,23,27,29,44,36)(19,21,26,32,41,34)(20,22,25,31,42,33), (1,10,2,9)(3,12)(4,11)(5,38,14)(6,37,13)(7,39,16,
        8,40,15)(17,23,27,29,44,35)(18,24,28,30,43,36)(19,22,25,32,41,34)(20,21,26,31,42,33) ], 
  [ (1,28,39,5,16,11,32,24,42,19,34,2,27,40,6,15,12,31,23,41,20,33)(3,25,37,8,14,10,30,22,43,18,35,4,26,38,7,13,9,29,21,44,17,36), (3,4)(5,6)(13,14)(17,18)(21,22)(23,24)(27,
        28)(29,30)(33,34)(35,36)(37,38)(43,44) ], [ (1,8,31,27,10,39,41,19,22,35,14)(2,7,32,28,9,40,42,20,21,36,13)(3,5,30,25,11,37,43,18,24,34,15)(4,6,29,26,12,38,44,17,23,33,16), 
      (1,36,20,40,27,7,14,22,41,10,31)(2,35,19,39,28,8,13,21,42,9,32)(3,34,17,37,26,5,16,23,44,12,30)(4,33,18,38,25,6,15,24,43,11,29) ], 
  [ (1,43,22)(2,44,21)(3,41,24)(4,42,23)(5,11,27,19,37,29,6,12,28,20,38,30)(7,9,25,17,40,31,8,10,26,18,39,32)(13,34)(14,33)(15,36)(16,35), (1,2)(5,19,6,20)(7,18,8,17)(9,39,10,40)(11,37,12,
        38)(13,33,14,34)(15,35)(16,36)(23,24)(25,32)(26,31)(27,30)(28,29)(41,42) ], [ (3,4)(5,6)(7,8)(9,10)(11,12)(25,26)(27,28)(29,30)(33,34)(35,36)(39,40)(43,44), 
      (1,8,3,6)(2,7,4,5)(9,17,24,25,37,36,32,43)(10,18,23,26,38,35,31,44)(11,19,21,27,39,33,29,41,12,20,22,28,40,34,30,42)(13,16,14,15) ], 
  [ (1,17,9,39,26,21)(2,18,10,40,25,22)(3,20,12,38,28,23)(4,19,11,37,27,24)(5,30,42,6,29,41)(7,31,44)(8,32,43)(13,36)(14,35)(15,33,16,34), (1,17,10,40,25,21,2,18,9,39,26,22)(3,19,11,38,
        27,24)(4,20,12,37,28,23)(5,29,42,6,30,41)(7,31,43)(8,32,44)(13,35,14,36)(15,33,16,34) ], 
  [ (1,30,38,7,23,41,27,13,33,12,18)(2,29,37,8,24,42,28,14,34,11,17)(3,32,40,6,21,43,26,16,36,9,20)(4,31,39,5,22,44,25,15,35,10,19), 
      (1,11,13,41,7,29,18,33,27,24,38,2,12,14,42,8,30,17,34,28,23,37)(3,10,16,44,6,31,20,36,26,21,39,4,9,15,43,5,32,19,35,25,22,40) ], 
  [ (1,24,44)(2,23,43)(3,21,41,4,22,42)(5,11,14)(6,12,13)(7,9,15,8,10,16)(17,39,35,18,40,36)(19,38,34)(20,37,33)(27,28), (1,24,43,2,23,44)(3,22,42)(4,21,41)(5,12,13)(6,11,14)(7,9,16)(8,10,
        15)(17,40,36,18,39,35)(19,37,33)(20,38,34)(27,28)(31,32) ], [ (1,38,11,21,32,8,2,37,12,22,31,7)(3,39,9,24,30,6)(4,40,10,23,29,5)(13,43)(14,44)(15,41)(16,42)(17,35,25)(18,36,26)(19,
        34,27,20,33,28), (1,31,12)(2,32,11)(3,29,9)(4,30,10)(5,23,39)(6,24,40)(7,21,37)(8,22,38)(13,14)(17,36,26)(18,35,25)(19,33,27,20,34,28) ], 
  [ (1,15,9,2,16,10)(3,13,12)(4,14,11)(5,42,22)(6,41,21)(7,44,23)(8,43,24)(17,40,29)(18,39,30)(19,37,32)(20,38,31)(33,34), (5,37,6,38)(7,39)(8,40)(9,10)(13,14)(17,23)(18,24)(19,21,20,
        22)(25,33,26,34)(27,36,28,35)(29,43)(30,44)(31,42)(32,41) ], [ (3,4)(9,10)(13,14)(15,16)(17,18)(19,20)(23,24)(25,26)(27,28)(31,32)(33,34)(35,36)(37,38)(39,40), 
      (1,4)(2,3)(5,25,41,39,20,10,23,32,6,26,42,40,19,9,24,31)(7,27,43,37,18,11,22,30)(8,28,44,38,17,12,21,29)(13,34,15,35,14,33,16,36) ], 
  [ (1,26,41)(2,25,42)(3,27,44)(4,28,43)(5,29,10)(6,30,9)(7,32,11)(8,31,12)(13,23,20)(14,24,19)(15,21,17,16,22,18)(33,34)(35,36)(37,38), (3,4)(7,8)(9,10)(11,12)(13,14)(15,16)(19,20)(23,
        24)(31,32)(33,34)(35,36)(37,38) ], [ (1,2)(3,4)(5,6)(9,10)(13,14)(17,18)(21,22)(25,26)(27,28)(29,30)(39,40)(41,42), (1,13,3,16)(2,14,4,15)(5,8,6,7)(9,23,26,18,37,32,43,36,10,24,25,
        17,38,31,44,35)(11,21,27,20,40,30,42,33)(12,22,28,19,39,29,41,34) ], [ (1,39,14,43,25)(2,40,13,44,26)(3,38,16,42,28,4,37,15,41,27)(5,35,24,17,31,6,36,23,18,32)(7,34,21,20,
        30,8,33,22,19,29)(9,10), (1,14,25,40,44,2,13,26,39,43)(3,15,27,38,42)(4,16,28,37,41)(5,23,32,35,17)(6,24,31,36,18)(7,21,29,34,20,8,22,30,33,19) ], 
  [ (1,23)(2,24)(3,21,4,22)(9,16)(10,15)(11,13)(12,14)(17,18)(25,31,26,32)(27,30)(28,29)(33,38,34,37)(35,40)(36,39), (1,26)(2,25)(3,27,4,28)(5,18)(6,17)(7,19)(8,20)(9,16)(10,15)(11,13,12,
        14)(21,29)(22,30)(23,31,24,32)(35,36)(37,38)(39,40)(41,42)(43,44) ], [ (1,42,11,32,16)(2,41,12,31,15)(3,43,9,30,13)(4,44,10,29,14)(5,28,20,40,23)(6,27,19,39,24)(7,26,17,37,21,8,25,
        18,38,22)(33,34), (1,11,15,42,32,2,12,16,41,31)(3,9,13,44,29,4,10,14,43,30)(5,19,24,27,40,6,20,23,28,39)(7,18,22,26,37)(8,17,21,25,38)(35,36) ], 
  [ (1,31,7,10)(2,32,8,9)(3,30,5,12)(4,29,6,11)(13,15)(14,16)(17,18)(21,25,39,44,22,26,40,43)(23,28,37,41,24,27,38,42)(33,36,34,35), (1,32,8,9)(2,31,7,10)(3,29,6,12,4,30,5,11)(13,15)(14,
        16)(21,26,39,44)(22,25,40,43)(23,28,38,42,24,27,37,41)(33,35)(34,36) ], [ (1,42,2,41)(3,43)(4,44)(5,26)(6,25)(7,27,8,28)(9,10)(11,12)(17,33)(18,34)(19,35)(20,36)(21,39)(22,40)(23,
        37,24,38)(31,32), (1,42,2,41)(3,44)(4,43)(5,24)(6,23)(7,22)(8,21)(9,13)(10,14)(11,15,12,16)(25,37)(26,38)(27,39)(28,40)(31,32)(33,34) ], 
  [ (1,37,8,34)(2,38,7,33)(3,39,6,36)(4,40,5,35)(9,12)(10,11)(13,32,42,19)(14,31,41,20)(15,29,44,17)(16,30,43,18)(21,22)(23,24)(25,27)(26,28), (1,8,2,7)(3,6)(4,5)(11,12)(13,41)(14,42)(15,
        43,16,44)(17,30)(18,29)(19,31,20,32)(21,22)(25,26)(27,28)(33,37,34,38)(35,39)(36,40) ], 
  [ (1,24)(2,23)(3,22)(4,21)(9,29,10,30)(11,32)(12,31)(13,25,14,26)(15,28)(16,27)(17,44,18,43)(19,42,20,41)(37,38)(39,40), (1,9,24,30)(2,10,23,29)(3,11,22,32,4,12,21,31)(5,8)(6,7)(13,17,
        26,43)(14,18,25,44)(15,19,28,41,16,20,27,42)(37,39)(38,40) ], [ (1,16,32,25,9,23)(2,15,31,26,10,24)(3,13,29,28,11,21)(4,14,30,27,12,22)(5,17)(6,18)(7,20,8,19)(33,38,43)(34,37,
        44)(35,40,42,36,39,41), (1,15,32,26,10,23,2,16,31,25,9,24)(3,14,30,27,12,22)(4,13,29,28,11,21)(5,18,6,17)(7,19,8,20)(33,38,43)(34,37,44)(35,39,41,36,40,42) ], 
  [ (1,43,34)(2,44,33)(3,42,36,4,41,35)(5,28,18,6,27,17)(7,26,19,8,25,20)(9,37,32,10,38,31)(11,40,30)(12,39,29)(15,16)(23,24), (1,18,12)(2,17,11)(3,19,9,4,20,10)(5,39,43)(6,40,44)(7,37,
        42)(8,38,41)(15,16)(23,24)(25,32,36)(26,31,35)(27,30,34,28,29,33) ], [ (1,25,40,41,20,13,34,24,2,26,39,42,19,14,33,23)(3,28,37,44,18,15,35,22)(4,27,38,43,17,16,36,21)(5,30,7,32)(6,
        29,8,31)(9,12,10,11), (1,41,34,25,20,24,40,14)(2,42,33,26,19,23,39,13)(3,44,35,28,17,21,38,15,4,43,36,27,18,22,37,16)(5,32,8,29)(6,31,7,30)(9,11,10,12) ], 
  [ (1,20,4,17,2,19,3,18)(5,7)(6,8)(9,34,44,40,32,14,22,25)(10,33,43,39,31,13,21,26)(11,36,42,38,29,15,23,28,12,35,41,37,30,16,24,27), (1,20,3,17,2,19,4,18)(5,8)(6,7)(9,14,
        44,26,31,33,21,39)(10,13,43,25,32,34,22,40)(11,15,41,27,29,36,24,37,12,16,42,28,30,35,23,38) ], 
  [ (1,38,4,40,2,37,3,39)(5,16,31,12,36,28,17,44)(6,15,32,11,35,27,18,43)(7,14,29,9,33,25,19,42)(8,13,30,10,34,26,20,41)(21,24,22,23), (1,40,4,38,2,39,3,37)(5,11,17,16,
        35,43,32,28)(6,12,18,15,36,44,31,27)(7,9,20,14,33,42,29,25)(8,10,19,13,34,41,30,26)(21,23,22,24) ], 
  [ (1,25,6,34,40,21,10,17,42,30,16)(2,26,5,33,39,22,9,18,41,29,15)(3,28,8,35,38,23,12,20,43,32,13)(4,27,7,36,37,24,11,19,44,31,14), 
      (1,9,26,17,5,42,33,30,39,15,21)(2,10,25,18,6,41,34,29,40,16,22)(3,11,27,19,8,44,36,31,38,14,23)(4,12,28,20,7,43,35,32,37,13,24) ], 
  [ (3,4)(5,35,6,36)(7,33,8,34)(11,12)(13,29)(14,30)(15,32)(16,31)(17,27,18,28)(19,25,20,26)(21,39,22,40)(23,37)(24,38)(41,42), (1,41,12)(2,42,11)(3,43,10,4,44,9)(5,22,19,36,39,25,6,21,20,
        35,40,26)(7,24,18,33,38,27,8,23,17,34,37,28)(13,29)(14,30)(15,32,16,31) ], [ (1,2)(7,8)(9,38)(10,37)(11,40,12,39)(13,14)(15,16)(17,35)(18,36)(19,33,20,34)(21,29)(22,30)(23,31)(24,
        32)(25,44,26,43)(27,42,28,41), (3,4)(11,12)(13,14)(23,24)(31,32)(33,34)(35,36)(43,44) ], 
  [ (1,32,13,12,33,27,43,20,2,31,14,11,34,28,44,19)(3,29,15,9,35,25,42,18,4,30,16,10,36,26,41,17)(5,38,8,39,6,37,7,40)(21,24,22,23), 
      (1,19,44,28,34,11,13,31,2,20,43,27,33,12,14,32)(3,18,41,25,35,10,16,30)(4,17,42,26,36,9,15,29)(5,39,7,37)(6,40,8,38)(21,24,22,23) ], 
  [ (1,26,44,2,25,43)(3,27,42,4,28,41)(5,17,36)(6,18,35)(7,20,34,8,19,33)(9,38,16)(10,37,15)(11,39,13,12,40,14)(21,22)(23,24)(29,30)(31,32), (1,25,43,2,26,44)(3,28,41,4,27,42)(5,10,36,15,
        18,37)(6,9,35,16,17,38)(7,11,33,14,20,39)(8,12,34,13,19,40)(21,29)(22,30)(23,31)(24,32) ], 
  [ (1,10,4,12)(2,9,3,11)(5,8,6,7)(13,42,18,21,38,34,30,26,14,41,17,22,37,33,29,25)(15,44,20,23,39,36,31,28)(16,43,19,24,40,35,32,27), (1,11,4,10)(2,12,3,9)(5,8)(6,7)(13,21,30,
        41,38,26,17,33,14,22,29,42,37,25,18,34)(15,23,32,43,40,27,20,35,16,24,31,44,39,28,19,36) ], 
  [ (1,4)(2,3)(5,29,7,32,6,30,8,31)(9,42,15,26,19,37,22,36,10,41,16,25,20,38,21,35)(11,43,14,28,17,40,24,34)(12,44,13,27,18,39,23,33), (1,2)(3,4)(5,6)(7,8)(9,10)(17,18)(25,26)(27,28)(29,
        30)(35,36)(37,38)(41,42) ], [ (1,16,33,2,15,34)(3,14,35)(4,13,36)(5,40,42,6,39,41)(7,37,43)(8,38,44)(17,29,22,18,30,21)(19,31,24,20,32,23), (1,8,22)(2,7,21)(3,6,24,4,5,23)(9,
        10)(13,40,20)(14,39,19)(15,38,18)(16,37,17)(27,28)(29,34,44)(30,33,43)(31,36,41,32,35,42) ], 
  [ (1,36,3,34,2,35,4,33)(5,25,39,24,20,10,31,42)(6,26,40,23,19,9,32,41)(7,27,38,22,17,11,30,43,8,28,37,21,18,12,29,44)(13,15)(14,16), (1,2)(5,19)(6,20)(7,18,8,17)(9,26)(10,25)(11,27,12,
        28)(15,16)(21,44)(22,43)(23,42,24,41)(29,37)(30,38)(31,40,32,39) ], [ (1,2)(5,6)(7,8)(9,10)(11,12)(13,14)(15,16)(21,22)(23,24)(27,28)(29,30)(31,32)(33,34)(43,44), 
      (1,30,10,15,21,25,2,29,9,16,22,26)(3,32,11,14,23,28)(4,31,12,13,24,27)(5,18,33,6,17,34)(7,20,36)(8,19,35)(37,43)(38,44)(39,42)(40,41) ], 
  [ (1,29,33,23,7,11,18,13,38,42,27)(2,30,34,24,8,12,17,14,37,41,28)(3,31,36,22,5,9,19,16,40,43,26)(4,32,35,21,6,10,20,15,39,44,25), 
      (1,14,23,28,18,34,41,12,30,37,8)(2,13,24,27,17,33,42,11,29,38,7)(3,16,22,26,19,36,43,10,32,39,5)(4,15,21,25,20,35,44,9,31,40,6) ], 
  [ (1,30,43,2,29,44)(3,31,42,4,32,41)(7,8)(9,23,18,10,24,17)(11,21,20,12,22,19)(13,26,34,14,25,33)(15,28,35)(16,27,36)(37,38)(39,40), (1,18,30,10,43,23,2,17,29,9,44,24)(3,20,31,12,42,21,
        4,19,32,11,41,22)(5,38)(6,37)(7,39,8,40)(13,34,26,14,33,25)(15,36,27)(16,35,28) ], 
  [ (1,2)(3,4)(5,9,6,10)(7,11,8,12)(17,41)(18,42)(19,43)(20,44)(21,25,22,26)(23,28)(24,27)(29,34)(30,33)(31,35,32,36)(37,38)(39,40), (1,39)(2,40)(3,37)(4,38)(5,42,6,41)(7,44,8,43)(9,17,10,
        18)(11,20,12,19)(21,26,22,25)(23,28,24,27)(33,34)(35,36) ], [ (1,44,4,41)(2,43,3,42)(5,30,19,39,36,13,26,21,6,29,20,40,35,14,25,22)(7,31,17,37,34,15,27,24)(8,32,18,38,33,16,28,
        23)(9,12,10,11), (1,42,3,44)(2,41,4,43)(5,21,26,14,36,40,20,29,6,22,25,13,35,39,19,30)(7,24,28,16,33,37,18,32)(8,23,27,15,34,38,17,31)(9,12,10,11) ], 
  [ (1,44)(2,43)(3,41,4,42)(5,6)(7,8)(9,33)(10,34)(11,36,12,35)(13,17)(14,18)(15,20)(16,19)(21,27,22,28)(23,26,24,25)(31,32)(39,40), (1,23,2,24)(3,22)(4,21)(5,39,6,40)(7,37,8,38)(9,10)(13,
        17,14,18)(15,19,16,20)(25,43,26,44)(27,41)(28,42)(31,32) ], [ (1,30,19,34,16,6,44,9)(2,29,20,33,15,5,43,10)(3,32,17,36,13,8,41,11)(4,31,18,35,14,7,42,12)(21,27,23,25,22,28,24,
        26)(37,39,38,40), (1,9,43,5,15,33,19,30)(2,10,44,6,16,34,20,29)(3,11,41,7,13,36,18,32,4,12,42,8,14,35,17,31)(21,25,23,28,22,26,24,27)(37,40)(38,39) ], 
  [ (1,39,34,24,12,32,16,19,41,6,27,2,40,33,23,11,31,15,20,42,5,28)(3,37,36,22,9,30,13,18,43,7,26,4,38,35,21,10,29,14,17,44,8,25), 
      (1,40,34,24,11,31,15,20,41,6,27)(2,39,33,23,12,32,16,19,42,5,28)(3,38,35,22,9,30,13,17,44,8,25)(4,37,36,21,10,29,14,18,43,7,26) ], 
  [ (1,7,13,37,22,12,44,32)(2,8,14,38,21,11,43,31)(3,5,15,39,24,9,42,29,4,6,16,40,23,10,41,30)(17,26,19,27,18,25,20,28)(33,36)(34,35), 
      (1,37,44,7,22,32,13,11,2,38,43,8,21,31,14,12)(3,40,41,6,23,30,16,9)(4,39,42,5,24,29,15,10)(17,27,20,25,18,28,19,26)(33,35)(34,36) ], 
  [ (1,42,15,11,32)(2,41,16,12,31)(3,43,14,10,30,4,44,13,9,29)(5,19,33,24,27,6,20,34,23,28)(7,18,36,22,25)(8,17,35,21,26), (1,42,15,12,32,2,41,16,11,31)(3,43,13,10,30,4,
        44,14,9,29)(5,19,34,23,27,6,20,33,24,28)(7,18,36,22,25,8,17,35,21,26)(37,38)(39,40) ], [ (1,2)(3,4)(11,12)(13,14)(15,16)(19,20)(21,22)(31,32)(33,34)(35,36)(37,38)(39,40), 
      (1,31,19,26,41,15,5,36)(2,32,20,25,42,16,6,35)(3,30,17,27,44,13,8,33)(4,29,18,28,43,14,7,34)(9,38,11,39)(10,37,12,40)(21,23)(22,24) ], 
  [ (1,36,40,11,32,25,44,13,24,18,6)(2,35,39,12,31,26,43,14,23,17,5)(3,34,38,10,30,28,42,15,21,20,8)(4,33,37,9,29,27,41,16,22,19,7), 
      (1,31,23,36,26,17,40,44,5,12,14)(2,32,24,35,25,18,39,43,6,11,13)(3,29,21,33,27,19,37,42,7,9,16)(4,30,22,34,28,20,38,41,8,10,15) ], 
  [ (1,29,39,12,33,25,8,22,20,44,13)(2,30,40,11,34,26,7,21,19,43,14)(3,32,38,10,36,28,6,23,17,41,16)(4,31,37,9,35,27,5,24,18,42,15), 
      (1,11,8,44,29,33,22,14,40,26,19)(2,12,7,43,30,34,21,13,39,25,20)(3,9,6,42,31,35,24,16,38,28,18)(4,10,5,41,32,36,23,15,37,27,17) ], 
  [ (1,34,25,37,9,31,7,15,19,44,24,2,33,26,38,10,32,8,16,20,43,23)(3,36,28,39,11,29,5,14,18,41,22,4,35,27,40,12,30,6,13,17,42,21), 
      (1,20,32,26,24,16,10,34,44,7,38,2,19,31,25,23,15,9,33,43,8,37)(3,17,29,28,21,14,12,36,41,6,39,4,18,30,27,22,13,11,35,42,5,40) ], 
  [ (3,4)(7,8)(9,10)(11,12)(13,14)(15,16)(19,20)(23,24)(31,32)(33,34)(35,36)(37,38), (1,33,38,13,18,2,34,37,14,17)(3,35,40,15,20,4,36,39,16,19)(5,10,32,22,43,6,9,31,21,44)(7,12,29,24,41,8,
        11,30,23,42) ], [ (1,19,40,44,36,28,13,5)(2,20,39,43,35,27,14,6)(3,17,38,41,33,26,16,7)(4,18,37,42,34,25,15,8)(9,24,12,21)(10,23,11,22)(29,31)(30,32), 
      (1,19,40,43,36,28,14,5,2,20,39,44,35,27,13,6)(3,17,37,41,33,26,16,7)(4,18,38,42,34,25,15,8)(9,24,12,22,10,23,11,21)(29,31)(30,32) ], 
  [ (1,33,11,29,14)(2,34,12,30,13)(3,36,10,31,16,4,35,9,32,15)(7,8)(17,42,38,28,24,18,41,37,27,23)(19,43,40,26,22,20,44,39,25,21), (1,2)(5,6)(19,20)(23,24)(25,26)(27,28)(31,32)(37,38)(39,
        40)(43,44) ], [ (1,7,26,13,24,37,43,17,2,8,25,14,23,38,44,18)(3,6,27,16,22,39,41,20)(4,5,28,15,21,40,42,19)(9,35,12,34)(10,36,11,33)(29,31,30,32), 
      (1,26,24,43)(2,25,23,44)(3,28,21,42,4,27,22,41)(5,15,39,20,6,16,40,19)(7,14,38,18,8,13,37,17)(9,11)(10,12)(29,30)(31,32)(33,35,34,36) ], 
  [ (1,2)(5,6)(7,8)(9,10)(15,16)(25,26)(27,28)(31,32)(33,34)(35,36)(37,38)(43,44), (1,5,23,30,18,39,13,33)(2,6,24,29,17,40,14,34)(3,8,21,32,20,38,15,36,4,7,22,31,19,37,16,35)(9,11)(10,
        12)(25,44,28,41,26,43,27,42) ], [ (1,30,17,26,40,16,34,10,5,42,21)(2,29,18,25,39,15,33,9,6,41,22)(3,32,20,27,37,13,36,11,7,44,24)(4,31,19,28,38,14,35,12,8,43,23), 
      (1,5,15,18,22,10,40,29,41,34,26)(2,6,16,17,21,9,39,30,42,33,25)(3,8,13,20,23,12,38,32,43,35,27)(4,7,14,19,24,11,37,31,44,36,28) ], 
  [ (1,26,20,14,30,2,25,19,13,29)(3,28,18,15,32)(4,27,17,16,31)(5,23,41,10,38)(6,24,42,9,37)(7,21,43,12,40)(8,22,44,11,39)(35,36), (1,2)(3,4)(5,6)(7,8)(9,10)(13,14)(21,22)(23,24)(27,
        28)(31,32)(33,34)(35,36)(39,40)(43,44) ], [ (1,42,31,39,9,35)(2,41,32,40,10,36)(3,43,29,37,11,34,4,44,30,38,12,33)(5,18)(6,17)(7,20)(8,19)(13,21,27)(14,22,28)(15,24,25,16,23,26), 
      (1,40)(2,39)(3,37,4,38)(5,18)(6,17)(7,19)(8,20)(9,42)(10,41)(11,44)(12,43)(13,14)(15,16)(23,24)(29,34,30,33)(31,35,32,36) ], 
  [ (1,38,41,9,26,19,14,36,30,23,5,2,37,42,10,25,20,13,35,29,24,6)(3,40,44,11,28,18,16,33,31,22,7,4,39,43,12,27,17,15,34,32,21,8), 
      (1,25,30,37,19,23,42,13,5,9,36)(2,26,29,38,20,24,41,14,6,10,35)(3,27,31,40,18,22,44,16,7,11,33)(4,28,32,39,17,21,43,15,8,12,34) ], 
  [ (1,27,41,17,34,11,14,24,29,7,38,2,28,42,18,33,12,13,23,30,8,37)(3,26,44,20,36,9,15,22,32,6,39,4,25,43,19,35,10,16,21,31,5,40), 
      (1,37,8,29,24,13,11,34,17,41,27)(2,38,7,30,23,14,12,33,18,42,28)(3,39,5,31,21,15,9,36,20,44,26)(4,40,6,32,22,16,10,35,19,43,25) ], 
  [ (1,36,20,39,27,7,13,22,41,10,32)(2,35,19,40,28,8,14,21,42,9,31)(3,33,18,38,26,5,16,24,43,12,29)(4,34,17,37,25,6,15,23,44,11,30), 
      (1,13,35,22,20,42,39,10,28,31,8,2,14,36,21,19,41,40,9,27,32,7)(3,16,34,24,18,44,37,11,26,29,5,4,15,33,23,17,43,38,12,25,30,6) ], 
  [ (1,10,28)(2,9,27)(3,12,25)(4,11,26)(5,38,34,6,37,33)(7,39,35)(8,40,36)(13,21,32,14,22,31)(15,23,29)(16,24,30)(41,42)(43,44), (1,16,38,2,15,37)(3,13,39)(4,14,40)(5,28,30,6,27,29)(7,26,
        31)(8,25,32)(9,24,34,10,23,33)(11,22,35,12,21,36)(17,18)(43,44) ], [ (1,17,2,18)(3,19)(4,20)(5,34,6,33)(7,35)(8,36)(15,16)(21,22)(23,24)(25,41,26,42)(27,43)(28,44)(29,39)(30,
        40)(31,37)(32,38), (1,35,37)(2,36,38)(3,33,39)(4,34,40)(5,29,19,6,30,20)(7,31,17)(8,32,18)(9,23,14,10,24,13)(11,22,15,12,21,16)(27,28) ], 
  [ (1,22,40,7,19)(2,21,39,8,20)(3,24,38,6,17)(4,23,37,5,18)(9,27,42,31,36,10,28,41,32,35)(11,25,43,30,34)(12,26,44,29,33)(15,16), (5,6)(9,10)(11,12)(15,16)(27,28)(31,32)(33,34)(39,40)(41,
        42)(43,44) ], [ (1,22,39,10,42,2,21,40,9,41)(3,23,37,12,44)(4,24,38,11,43)(5,17,30,16,34)(6,18,29,15,33)(7,20,32,14,36,8,19,31,13,35)(25,26)(27,28), 
      (1,21,40,10,42,2,22,39,9,41)(3,24,38,11,44)(4,23,37,12,43)(5,18,29,16,34)(6,17,30,15,33)(7,19,32,13,36)(8,20,31,14,35)(27,28) ], 
  [ (1,6,32,10,34,22,13,28,44,17,38)(2,5,31,9,33,21,14,27,43,18,37)(3,8,30,11,35,23,15,26,41,20,39)(4,7,29,12,36,24,16,25,42,19,40), 
      (1,32,33,14,44,38,6,10,22,28,17)(2,31,34,13,43,37,5,9,21,27,18)(3,30,35,15,42,39,7,11,24,25,20)(4,29,36,16,41,40,8,12,23,26,19) ], 
  [ (1,16,17)(2,15,18)(3,13,19,4,14,20)(5,6)(9,39,30,10,40,29)(11,38,31)(12,37,32)(21,42,26)(22,41,25)(23,44,28)(24,43,27)(35,36), (1,38,15,32,17,11)(2,37,16,31,18,12)(3,40,13,30,20,10,4,
        39,14,29,19,9)(5,33)(6,34)(7,35)(8,36)(21,25,42)(22,26,41)(23,27,44,24,28,43) ], [ (1,24,5,41,2,23,6,42)(3,21,7,44,4,22,8,43)(9,33,14,32)(10,34,13,31)(11,35,15,30,12,36,16,29)(17,
        18)(19,20)(25,27)(26,28)(37,40,38,39), (1,34,23,13,5,31,41,9,2,33,24,14,6,32,42,10)(3,36,21,16,8,29,44,12,4,35,22,15,7,30,43,11)(17,19)(18,20)(25,37,28,39)(26,38,27,40) ], 
  [ (1,40,31,44,34,20,6,22)(2,39,32,43,33,19,5,21)(3,37,30,42,36,17,7,23)(4,38,29,41,35,18,8,24)(9,14,12,16,10,13,11,15)(25,28,26,27), (1,20,31,22,33,39,6,44)(2,19,32,21,
        34,40,5,43)(3,17,29,24,35,37,7,41)(4,18,30,23,36,38,8,42)(9,13,11,16,10,14,12,15)(25,27,26,28) ], 
  [ (1,27,22)(2,28,21)(3,25,23)(4,26,24)(5,14,44,10,38,32)(6,13,43,9,37,31)(7,15,41,12,40,29)(8,16,42,11,39,30)(17,33,18,34)(19,36,20,35), (1,28,22)(2,27,21)(3,26,23,4,25,24)(5,38,43,6,37,
        44)(7,39,41,8,40,42)(9,14,32,10,13,31)(11,15,29,12,16,30)(19,20) ], [ (5,6)(9,24,10,23)(11,21)(12,22)(13,42,14,41)(15,43,16,44)(17,40,18,39)(19,38,20,37)(25,26)(27,28)(29,36)(30,
        35)(31,34)(32,33), (1,3)(2,4)(5,7)(6,8)(9,41,24,13)(10,42,23,14)(11,44,22,15)(12,43,21,16)(17,29,40,36)(18,30,39,35)(19,32,37,34,20,31,38,33)(25,26) ], 
  [ (1,2)(3,4)(5,6)(13,14)(15,16)(17,18)(23,24)(25,26)(27,28)(33,34)(37,38)(39,40), (1,2)(3,4)(5,25,39)(6,26,40)(7,27,38)(8,28,37)(9,21,15)(10,22,16)(11,24,14)(12,23,13)(29,34,42,30,33,
        41)(31,35,43,32,36,44) ], [ (1,23,20,32,16)(2,24,19,31,15)(3,21,18,30,13,4,22,17,29,14)(5,12,40,41,27,6,11,39,42,28)(7,10,37,44,25,8,9,38,43,26)(33,34), 
      (1,20,16,23,32,2,19,15,24,31)(3,18,14,22,30)(4,17,13,21,29)(5,40,27,12,42,6,39,28,11,41)(7,37,25,10,44,8,38,26,9,43)(35,36) ], 
  [ (1,31,28,43,10,22,33,13,18,5,37,2,32,27,44,9,21,34,14,17,6,38)(3,29,26,41,12,24,36,16,20,7,40,4,30,25,42,11,23,35,15,19,8,39), 
      (1,32,27,44,9,21,33,14,18,5,37,2,31,28,43,10,22,34,13,17,6,38)(3,30,25,41,12,23,36,15,19,7,40,4,29,26,42,11,24,35,16,20,8,39) ], 
  [ (1,23,6,38,44,32,35,16)(2,24,5,37,43,31,36,15)(3,22,8,40,41,29,33,13,4,21,7,39,42,30,34,14)(9,12,10,11)(17,27,19,26)(18,28,20,25), (1,35,43,5)(2,36,44,6)(3,33,41,8)(4,34,
        42,7)(9,10)(13,29,40,22,14,30,39,21)(15,31,38,23,16,32,37,24)(17,19)(18,20)(25,27,26,28) ], 
  [ (1,9,21,36,27,32,40,14,20,42,7)(2,10,22,35,28,31,39,13,19,41,8)(3,12,24,33,26,29,38,15,17,44,6)(4,11,23,34,25,30,37,16,18,43,5), (3,4)(9,10)(15,16)(17,18)(19,20)(21,22)(23,24)(27,
        28)(31,32)(35,36)(37,38)(39,40)(41,42)(43,44) ], [ (1,8,34,38,2,7,33,37)(3,5,35,40,4,6,36,39)(9,17,25,29)(10,18,26,30)(11,20,28,31)(12,19,27,32)(13,16)(14,15)(23,24)(41,44,42,43), 
      (1,2)(7,8)(9,10)(11,12)(13,14)(15,16)(21,22)(23,24)(25,26)(33,34)(35,36)(37,38) ], [ (1,42,26)(2,41,25)(3,44,27)(4,43,28)(5,9,29)(6,10,30)(7,12,32)(8,11,31)(13,19,24,14,20,23)(15,18,
        22,16,17,21)(35,36)(39,40), (1,24,26,19,41,14,2,23,25,20,42,13)(3,22,28,17,43,16,4,21,27,18,44,15)(5,10,30,6,9,29)(7,11,32)(8,12,31)(33,40)(34,39)(35,37,36,38) ], 
  [ (7,8)(9,10)(11,12)(13,14)(15,16)(21,22)(23,24)(31,32)(33,34)(39,40), (1,30)(2,29)(3,31)(4,32)(5,42,38,6,41,37)(7,43,39)(8,44,40)(9,14,35,26,24,19,10,13,36,25,23,20)(11,15,33,28,21,
        17)(12,16,34,27,22,18) ], [ (1,31,4,29)(2,32,3,30)(5,39,22,14,33,9,41,20,6,40,21,13,34,10,42,19)(7,38,23,15,36,12,43,18,8,37,24,16,35,11,44,17)(25,28)(26,27), 
      (1,32,4,29)(2,31,3,30)(5,10,21,20,33,39,41,13)(6,9,22,19,34,40,42,14)(7,11,23,18,35,38,43,16,8,12,24,17,36,37,44,15)(25,28,26,27) ], 
  [ (1,5,9,44,18,33,14,21,27,38,31,2,6,10,43,17,34,13,22,28,37,32)(3,8,11,42,19,35,16,23,26,40,30,4,7,12,41,20,36,15,24,25,39,29), 
      (1,34,31,17,37,44,27,9,21,6,14,2,33,32,18,38,43,28,10,22,5,13)(3,36,29,20,40,42,25,11,24,7,16,4,35,30,19,39,41,26,12,23,8,15) ], 
  [ (1,24,28,7,30,2,23,27,8,29)(3,22,26,6,32)(4,21,25,5,31)(9,39,35,15,43)(10,40,36,16,44)(11,37,34,13,41)(12,38,33,14,42)(19,20), (3,4)(5,6)(7,8)(11,12)(13,14)(17,18)(19,20)(27,28)(35,
        36)(37,38) ], [ (1,29,40,8,44,2,30,39,7,43)(3,31,37,5,41,4,32,38,6,42)(9,36,17,24,28,10,35,18,23,27)(11,34,20,21,25,12,33,19,22,26)(13,14)(15,16), 
      (1,39,44,29,7,2,40,43,30,8)(3,37,41,31,5)(4,38,42,32,6)(9,17,27,36,24)(10,18,28,35,23)(11,19,25,33,22)(12,20,26,34,21)(15,16) ], 
  [ (1,15,20,25,11,32,40,22)(2,16,19,26,12,31,39,21)(3,13,17,28,9,30,37,23,4,14,18,27,10,29,38,24)(5,43,7,42)(6,44,8,41)(33,35,34,36), (1,16,19,26,12,31,39,21)(2,15,20,25,
        11,32,40,22)(3,13,18,27,10,30,37,23,4,14,17,28,9,29,38,24)(5,44,8,42,6,43,7,41)(33,36)(34,35) ], 
  [ (1,13,41,34,29,24,8,38,17,28,11)(2,14,42,33,30,23,7,37,18,27,12)(3,15,44,35,31,21,5,40,20,26,9)(4,16,43,36,32,22,6,39,19,25,10), 
      (1,8,13,38,42,18,33,28,30,11,24,2,7,14,37,41,17,34,27,29,12,23)(3,5,16,40,43,20,35,25,32,9,22,4,6,15,39,44,19,36,26,31,10,21) ], 
  [ (1,2)(3,4)(5,43,15,26,6,44,16,25)(7,42,14,27,8,41,13,28)(9,18,36,37,10,17,35,38)(11,20,33,39)(12,19,34,40)(21,24,22,23)(29,31)(30,32), (1,3,2,4)(5,20,44,33,15,40,25,11)(6,19,43,34,16,
        39,26,12)(7,17,41,35,13,38,27,10)(8,18,42,36,14,37,28,9)(21,30,24,31,22,29,23,32) ], 
  [ (1,5,2,6)(3,7)(4,8)(9,10)(11,12)(13,37,14,38)(15,40)(16,39)(17,22,18,21)(19,24)(20,23)(25,29)(26,30)(27,31)(28,32)(35,36), (1,23,13,5,19,37,2,24,14,6,20,38)(3,21,15,7,17,39)(4,22,16,8,
        18,40)(9,41,36)(10,42,35)(11,43,34)(12,44,33)(25,29,26,30)(27,32)(28,31) ], [ (1,38,14,5,9,2,37,13,6,10)(3,39,16,8,11,4,40,15,7,12)(17,31,28,21,44,18,32,27,22,43)(19,29,26,24,42,
        20,30,25,23,41)(33,34)(35,36), (1,38,13,6,10)(2,37,14,5,9)(3,39,15,8,11)(4,40,16,7,12)(17,32,28,21,43,18,31,27,22,44)(19,29,25,23,41)(20,30,26,24,42)(35,36) ], 
  [ (1,2)(5,21,6,22)(7,24)(8,23)(9,18)(10,17)(11,20,12,19)(13,31)(14,32)(15,30)(16,29)(25,42,26,41)(27,43,28,44)(33,34), (1,3,2,4)(5,19,15,41,21,12,30,26,6,20,16,42,22,11,29,25)(7,18,14,
        44,24,9,32,27)(8,17,13,43,23,10,31,28)(33,38,35,40)(34,37,36,39) ], [ (1,37,11,2,38,12)(3,39,9,4,40,10)(5,44,19,6,43,20)(7,42,17)(8,41,18)(13,24,34)(14,23,33)(15,22,36)(16,21,
        35)(25,26)(27,28)(31,32), (1,34,11,24,38,13,2,33,12,23,37,14)(3,35,9,21,39,16)(4,36,10,22,40,15)(5,44,20)(6,43,19)(7,42,18)(8,41,17)(25,31)(26,32)(27,30,28,29) ], 
  [ (1,24,27,35,39,43,30,15,7,17,10,2,23,28,36,40,44,29,16,8,18,9)(3,22,26,33,37,41,32,14,6,20,12,4,21,25,34,38,42,31,13,5,19,11), 
      (1,10,17,7,16,29,43,40,35,27,24,2,9,18,8,15,30,44,39,36,28,23)(3,12,19,5,13,31,41,37,34,26,22,4,11,20,6,14,32,42,38,33,25,21) ], 
  [ (1,28,7,2,27,8)(3,26,5)(4,25,6)(9,35,40)(10,36,39)(11,33,37,12,34,38)(15,16)(17,24,30,18,23,29)(19,22,31)(20,21,32), (1,20,37,2,19,38)(3,17,40,4,18,39)(5,29,36,6,30,35)(7,31,33)(8,32,
        34)(9,26,23)(10,25,24)(11,27,21,12,28,22) ], [ (1,31,3,30,2,32,4,29)(5,19,15,9,28,43,37,23,6,20,16,10,27,44,38,24)(7,18,14,12,26,42,40,21,8,17,13,11,25,41,39,22)(33,36,34,35), 
      (1,30,4,32)(2,29,3,31)(5,10,37,19,27,24,16,44,6,9,38,20,28,23,15,43)(7,12,39,17,25,22,13,41)(8,11,40,18,26,21,14,42)(33,35,34,36) ], 
  [ (1,16,25,9,34,2,15,26,10,33)(3,13,27,11,36,4,14,28,12,35)(5,41,22,39,17,6,42,21,40,18)(7,43,23,37,20,8,44,24,38,19), (1,15,26,9,34,2,16,25,10,33)(3,14,28,12,
        35)(4,13,27,11,36)(5,42,21,40,18,6,41,22,39,17)(7,43,24,38,19)(8,44,23,37,20) ], [ (1,24,20,14,25,9,5,37,30,42,36,2,23,19,13,26,10,6,38,29,41,35)(3,22,17,15,28,11,7,40,31,43,34,4,
        21,18,16,27,12,8,39,32,44,33), (1,25,30,24,10,42,19,5,35,14,37,2,26,29,23,9,41,20,6,36,13,38)(3,28,32,21,11,44,18,7,33,15,40,4,27,31,22,12,43,17,8,34,16,39) ], 
  [ (1,43,37,21,5,2,44,38,22,6)(3,42,39,24,8,4,41,40,23,7)(9,14,34,17,32)(10,13,33,18,31)(11,15,35,19,30,12,16,36,20,29)(25,26), (1,44,38,22,6)(2,43,37,21,5)(3,42,40,23,7,4,41,39,24,8)(9,
        13,34,17,32)(10,14,33,18,31)(11,16,36,19,30)(12,15,35,20,29)(25,26) ], [ (5,22,41,14,11,6,21,42,13,12)(7,23,44,16,9,8,24,43,15,10)(17,35,29,39,28,18,36,30,40,27)(19,33,32,38,25,
        20,34,31,37,26), (5,12,14,42,21)(6,11,13,41,22)(7,9,15,44,24)(8,10,16,43,23)(17,27,39,30,36)(18,28,40,29,35)(19,26,38,31,34)(20,25,37,32,33) ], 
  [ (1,23,26,11,19,6,30,33)(2,24,25,12,20,5,29,34)(3,21,27,9,17,7,32,36)(4,22,28,10,18,8,31,35)(13,16,14,15)(37,43,40,42,38,44,39,41), (1,2)(9,10)(11,12)(13,14)(21,22)(23,24)(25,26)(27,
        28)(33,34)(37,38) ], [ (1,14,31,25,44,18,40,6,24,35,11,2,13,32,26,43,17,39,5,23,36,12)(3,16,30,27,42,20,38,8,22,34,10,4,15,29,28,41,19,37,7,21,33,9), 
      (1,6,25,12,39,31,35,18,13,24,44)(2,5,26,11,40,32,36,17,14,23,43)(3,7,28,9,37,29,33,19,16,21,41)(4,8,27,10,38,30,34,20,15,22,42) ], 
  [ (3,4)(11,12)(13,14)(23,24)(31,32)(33,34)(35,36)(43,44), (1,5,3,8)(2,6,4,7)(9,40,24,16,33,30,19,25,10,39,23,15,34,29,20,26)(11,37,21,13,36,32,18,27)(12,38,22,14,35,31,17,28)(41,43,42,
        44) ], [ (1,33,38,25,13,43,5,30)(2,34,37,26,14,44,6,29)(3,36,40,28,15,41,7,31,4,35,39,27,16,42,8,32)(9,12)(10,11)(17,24,20,21,18,23,19,22), (1,2)(9,10)(13,14)(19,20)(21,22)(25,
        26)(27,28)(41,42) ], [ (1,6,20,31,23,40,27,42,15,12,33)(2,5,19,32,24,39,28,41,16,11,34)(3,7,17,30,22,38,26,44,14,10,36)(4,8,18,29,21,37,25,43,13,9,35), 
      (1,28,5,41,19,16,31,11,24,34,40)(2,27,6,42,20,15,32,12,23,33,39)(3,25,8,44,17,13,29,10,21,36,38)(4,26,7,43,18,14,30,9,22,35,37) ], 
  [ (1,36)(2,35)(3,33)(4,34)(5,44,6,43)(7,42,8,41)(9,10)(13,40,14,39)(15,37)(16,38)(17,25,18,26)(19,27)(20,28)(21,22)(23,24)(29,30), (1,40,44,20,36,13,6,28)(2,39,43,19,35,14,5,27)(3,38,42,
        18,33,15,8,26)(4,37,41,17,34,16,7,25)(9,12,10,11)(21,31,23,29,22,32,24,30) ], 
  [ (1,39,17,32,16,24,8,41,2,40,18,31,15,23,7,42)(3,38,19,29,14,21,6,43,4,37,20,30,13,22,5,44)(9,26,12,28,10,25,11,27)(33,36,34,35), 
      (1,18,16,7)(2,17,15,8)(3,19,13,6)(4,20,14,5)(9,12)(10,11)(21,44,38,30)(22,43,37,29)(23,41,39,31)(24,42,40,32)(25,28,26,27)(33,34) ], 
  [ (1,25,34,10,2,26,33,9)(3,28,36,12,4,27,35,11)(5,20,39,32,6,19,40,31)(7,18,37,30,8,17,38,29)(13,14)(21,24,22,23)(41,44)(42,43), (1,18,10,8,33,30,25,37)(2,17,9,7,34,29,26,38)(3,
        20,11,5,35,31,27,40)(4,19,12,6,36,32,28,39)(13,16)(14,15)(21,44,23,42)(22,43,24,41) ], 
  [ (9,24,27)(10,23,28)(11,21,25)(12,22,26)(13,20,34)(14,19,33)(15,17,35,16,18,36)(29,39,44)(30,40,43)(31,38,41,32,37,42), (1,8,2,7)(3,6)(4,5)(9,31)(10,32)(11,30,12,29)(17,18)(21,40,22,
        39)(23,37)(24,38)(25,43)(26,44)(27,42)(28,41)(33,34)(35,36) ], [ (1,26,4,27,2,25,3,28)(5,22,18,38,16,29,10,35,6,21,17,37,15,30,9,36)(7,24,20,40,13,31,11,33)(8,23,19,39,14,32,12,
        34)(41,43)(42,44), (1,27,4,26,2,28,3,25)(5,37,10,21,15,35,18,30)(6,38,9,22,16,36,17,29)(7,39,12,23,13,34,19,31)(8,40,11,24,14,33,20,32)(41,43,42,44) ], 
  [ (1,11,22,18,38,15,8,36,31,25,42,2,12,21,17,37,16,7,35,32,26,41)(3,9,23,20,40,14,6,33,29,27,44,4,10,24,19,39,13,5,34,30,28,43), 
      (1,8,11,36,22,31,17,26,37,42,16,2,7,12,35,21,32,18,25,38,41,15)(3,5,9,33,23,30,20,27,40,43,14,4,6,10,34,24,29,19,28,39,44,13) ], 
  [ (3,4)(7,8)(9,10)(13,14)(15,16)(17,18)(29,30)(33,34)(37,38)(39,40)(41,42)(43,44), (1,38,30,28)(2,37,29,27)(3,39,32,25,4,40,31,26)(5,42,15,18)(6,41,16,17)(7,43,13,19,8,44,14,20)(9,
        10)(21,24,22,23)(33,35)(34,36) ], [ (1,29,4,32)(2,30,3,31)(5,8)(6,7)(9,22,25,38,19,16,36,42,10,21,26,37,20,15,35,41)(11,24,28,40,18,14,33,43,12,23,27,39,17,13,34,44), 
      (1,31,3,29,2,32,4,30)(5,7)(6,8)(9,38,36,21,20,41,25,15)(10,37,35,22,19,42,26,16)(11,39,34,23,18,43,28,14,12,40,33,24,17,44,27,13) ], 
  [ (1,21,25,19,29,34,11,40,13,8,44,2,22,26,20,30,33,12,39,14,7,43)(3,23,28,17,32,35,9,37,15,6,41,4,24,27,18,31,36,10,38,16,5,42), 
      (1,26,29,11,13,44,22,20,34,40,8)(2,25,30,12,14,43,21,19,33,39,7)(3,27,32,10,16,41,23,18,36,38,6)(4,28,31,9,15,42,24,17,35,37,5) ], 
  [ (1,17,11,44,36,25,24,32,5,13,39,2,18,12,43,35,26,23,31,6,14,40)(3,20,9,42,33,27,21,30,7,15,37,4,19,10,41,34,28,22,29,8,16,38), 
      (1,5,25,11,40,31,35,17,14,23,44,2,6,26,12,39,32,36,18,13,24,43)(3,7,28,10,38,30,34,19,16,22,41,4,8,27,9,37,29,33,20,15,21,42) ], 
  [ (1,9,21,26,13,6,44,20,2,10,22,25,14,5,43,19)(3,11,23,28,15,7,41,17,4,12,24,27,16,8,42,18)(29,37,32,40)(30,38,31,39)(33,35)(34,36), (1,9,21,25,13,5,43,20)(2,10,22,26,
        14,6,44,19)(3,11,24,28,16,7,42,18,4,12,23,27,15,8,41,17)(29,38,31,39,30,37,32,40)(33,35)(34,36) ], 
  [ (1,43)(2,44)(3,41,4,42)(5,20,35,38,11,16,6,19,36,37,12,15)(7,17,34,39,9,13,8,18,33,40,10,14)(21,30,28)(22,29,27)(23,32,26,24,31,25), (3,4)(9,10)(15,16)(17,18)(19,20)(23,24)(27,28)(31,
        32)(33,34)(41,42) ], [ (1,9,6,43,38,32,18,13,21,33,27,2,10,5,44,37,31,17,14,22,34,28)(3,12,7,41,39,30,19,16,23,36,25,4,11,8,42,40,29,20,15,24,35,26), 
      (1,13,44,27,18,5,34,32,9,21,37)(2,14,43,28,17,6,33,31,10,22,38)(3,15,41,26,19,8,36,29,11,23,39)(4,16,42,25,20,7,35,30,12,24,40) ], 
  [ (1,22,9,29,14,33,38,20,2,21,10,30,13,34,37,19)(3,23,12,32,15,36,39,18)(4,24,11,31,16,35,40,17)(5,8,6,7)(25,44,27,42)(26,43,28,41), (1,13)(2,14)(3,15)(4,16)(9,37,10,38)(11,39)(12,
        40)(17,31,18,32)(19,29)(20,30)(21,33)(22,34)(23,35)(24,36)(27,28)(43,44) ], [ (9,10)(13,14)(17,18)(19,20)(23,24)(25,26)(31,32)(43,44), (1,13,22,5,39,31,41,26,2,14,21,6,40,32,42,
        25)(3,16,23,8,37,30,44,28,4,15,24,7,38,29,43,27)(9,11)(10,12)(17,35,19,34)(18,36,20,33) ], 
  [ (1,21,44,10,28,37,14,6,18,33,31)(2,22,43,9,27,38,13,5,17,34,32)(3,24,41,11,26,40,15,7,19,35,29)(4,23,42,12,25,39,16,8,20,36,30), 
      (1,10,13,33,21,27,5,31,43,37,17,2,9,14,34,22,28,6,32,44,38,18)(3,11,16,35,23,25,7,29,41,39,20,4,12,15,36,24,26,8,30,42,40,19) ], 
  [ (1,15,18,23,25,9,6,32)(2,16,17,24,26,10,5,31)(3,13,20,22,28,12,7,30,4,14,19,21,27,11,8,29)(33,42,35,43)(34,41,36,44)(37,40,38,39), (1,24,6,16,26,32,17,10)(2,23,5,15,
        25,31,18,9)(3,21,8,13,27,30,20,11,4,22,7,14,28,29,19,12)(33,43,36,41,34,44,35,42)(37,40)(38,39) ], 
  [ (1,27,21,16,18,10,37,8,2,28,22,15,17,9,38,7)(3,25,23,14,19,11,39,6,4,26,24,13,20,12,40,5)(29,32,30,31)(33,41,36,43,34,42,35,44), (1,38,17,21)(2,37,18,22)(3,40,20,
        23,4,39,19,24)(5,11,13,26,6,12,14,25)(7,9,16,28,8,10,15,27)(29,30)(33,35)(34,36)(41,43)(42,44) ], 
  [ (1,33,16,8,25,43,24,9,32,19,38,2,34,15,7,26,44,23,10,31,20,37)(3,35,13,6,28,41,21,12,30,17,39,4,36,14,5,27,42,22,11,29,18,40), (1,2)(3,4)(5,6)(11,12)(15,16)(17,18)(19,
        20)(21,22)(25,26)(29,30)(31,32)(33,34) ], [ (1,3,2,4)(5,27,29,44)(6,28,30,43)(7,25,32,42)(8,26,31,41)(9,11)(10,12)(13,36,23,37)(14,35,24,38)(15,33,21,39,16,34,22,40), 
      (1,12,3,9,2,11,4,10)(5,22,44,34,30,16,27,40,6,21,43,33,29,15,28,39)(7,24,41,35,32,13,25,37,8,23,42,36,31,14,26,38)(17,20,18,19) ], 
  [ (1,38,3,40)(2,37,4,39)(5,19,13,27,42,24,35,11)(6,20,14,28,41,23,36,12)(7,18,15,25,43,21,34,9)(8,17,16,26,44,22,33,10)(29,31)(30,32), (1,40,4,37,2,39,3,38)(5,27,36,20,42,11,
        13,24,6,28,35,19,41,12,14,23)(7,25,34,17,43,10,16,21,8,26,33,18,44,9,15,22)(29,31,30,32) ], 
  [ (1,37,12,20,42,36,32,24,2,38,11,19,41,35,31,23)(3,39,10,18,44,34,30,22,4,40,9,17,43,33,29,21)(5,25,7,27)(6,26,8,28)(13,15)(14,16), (1,11,41,31)(2,12,42,32)(3,10,44,30,4,
        9,43,29)(5,8)(6,7)(13,14)(15,16)(17,34,21,40)(18,33,22,39)(19,35,24,37,20,36,23,38)(25,27)(26,28) ], 
  [ (1,31,15,39,24,33,12,19,28,41,5,2,32,16,40,23,34,11,20,27,42,6)(3,29,13,38,22,36,10,18,25,43,7,4,30,14,37,21,35,9,17,26,44,8), 
      (1,5,41,28,20,11,33,24,39,16,32,2,6,42,27,19,12,34,23,40,15,31)(3,7,43,25,18,9,35,22,38,13,29,4,8,44,26,17,10,36,21,37,14,30) ], 
  [ (1,13,42,22,10,35,27,20,39,7,32)(2,14,41,21,9,36,28,19,40,8,31)(3,15,43,24,12,33,26,17,38,6,30)(4,16,44,23,11,34,25,18,37,5,29), (1,2)(3,4)(19,20)(23,24)(29,30)(31,32)(35,36)(39,40) ],
  [ (5,6)(9,10)(11,12)(15,16)(27,28)(31,32)(33,34)(39,40)(41,42)(43,44), (1,4,2,3)(5,32,10,14,23,35,28,40)(6,31,9,13,24,36,27,39)(7,29,11,16,21,34,26,37,8,30,12,15,22,33,25,38)(17,42,20,
        43)(18,41,19,44) ], [ (1,12,37,33,7,17,30,41,24,28,13)(2,11,38,34,8,18,29,42,23,27,14)(3,10,39,35,5,20,32,44,22,25,15)(4,9,40,36,6,19,31,43,21,26,16), 
      (1,27,41,17,34,12,13,23,29,7,37,2,28,42,18,33,11,14,24,30,8,38)(3,26,43,20,36,9,16,22,32,5,39,4,25,44,19,35,10,15,21,31,6,40) ], 
  [ (1,42,18,23,35,25,7,10)(2,41,17,24,36,26,8,9)(3,44,19,21,34,28,5,12,4,43,20,22,33,27,6,11)(13,16)(14,15)(29,37,32,39,30,38,31,40), (1,10,7,25,35,24,17,41)(2,9,8,26,
        36,23,18,42)(3,11,5,27,34,21,19,44,4,12,6,28,33,22,20,43)(13,16,14,15)(29,39,31,37)(30,40,32,38) ], 
  [ (1,40,7,9,28)(2,39,8,10,27)(3,37,5,12,26)(4,38,6,11,25)(13,41,22,32,19)(14,42,21,31,20)(15,43,23,29,17,16,44,24,30,18)(33,34), (1,28,9,7,39,2,27,10,8,40)(3,25,11,6,37,4,
        26,12,5,38)(13,19,32,21,41,14,20,31,22,42)(15,18,30,23,44)(16,17,29,24,43)(33,34) ], 
  [ (1,34,14)(2,33,13)(3,36,16)(4,35,15)(5,32,9,6,31,10)(7,29,12,8,30,11)(17,38,27,18,37,28)(19,40,25)(20,39,26)(23,24), (1,34,13,2,33,14)(3,35,16,4,36,15)(5,31,10)(6,32,9)(7,29,12)(8,30,
        11)(17,38,28,18,37,27)(19,39,26,20,40,25) ], [ (1,18,33,29,2,17,34,30)(3,19,36,32,4,20,35,31)(5,12,39,28)(6,11,40,27)(7,10,37,25,8,9,38,26)(13,15)(14,16)(21,24)(22,23)(43,44), 
      (1,8,18,9,34,37,30,26)(2,7,17,10,33,38,29,25)(3,5,19,11,35,40,31,28,4,6,20,12,36,39,32,27)(13,21,16,23,14,22,15,24)(41,44)(42,43) ], 
  [ (1,31,35,10,17,22,15,43,2,32,36,9,18,21,16,44)(3,29,34,11,20,23,14,42,4,30,33,12,19,24,13,41)(5,7,6,8)(25,39,28,38,26,40,27,37), (1,15,17,36)(2,16,18,35)(3,13,20,
        34,4,14,19,33)(5,6)(7,8)(9,32,43,22)(10,31,44,21)(11,30,41,23,12,29,42,24)(25,27,26,28)(37,40,38,39) ], 
  [ (1,21,2,22)(3,24,4,23)(5,41,27,16,10,36,6,42,28,15,9,35)(7,43,25,14,11,33,8,44,26,13,12,34)(17,32,37)(18,31,38)(19,30,40)(20,29,39), (3,4)(5,6)(9,10)(11,12)(15,16)(17,18)(19,20)(23,
        24)(31,32)(33,34)(35,36)(43,44) ], [ (1,11,27,44,29,22,5,37,15,20,36,2,12,28,43,30,21,6,38,16,19,35)(3,9,26,41,31,23,7,39,13,18,34,4,10,25,42,32,24,8,40,14,17,33), 
      (1,5,12,38,28,16,43,20,30,36,22,2,6,11,37,27,15,44,19,29,35,21)(3,7,10,40,26,13,42,18,31,33,24,4,8,9,39,25,14,41,17,32,34,23) ], 
  [ (1,22,20,13,34,29,2,21,19,14,33,30)(3,23,18,16,36,31)(4,24,17,15,35,32)(5,27,42,6,28,41)(7,26,43,8,25,44)(9,37,10,38)(11,40)(12,39), (1,14)(2,13)(3,16)(4,15)(7,8)(9,37,10,38)(11,40,12,
        39)(17,32)(18,31)(19,30,20,29)(21,34,22,33)(23,35)(24,36)(27,28) ], [ (1,9)(2,10)(3,12)(4,11)(5,23,13,30,37,35,6,24,14,29,38,36)(7,22,16,32,40,33)(8,21,15,31,39,34)(17,44,28)(18,
        43,27)(19,41,25,20,42,26), (1,9)(2,10)(3,12)(4,11)(5,23,14,30,38,35)(6,24,13,29,37,36)(7,22,16,31,40,33,8,21,15,32,39,34)(17,44,27)(18,43,28)(19,41,26,20,42,25) ], 
  [ (1,25,11,7)(2,26,12,8)(3,28,10,5,4,27,9,6)(13,15)(14,16)(17,20,18,19)(21,22)(23,24)(29,37,44,36)(30,38,43,35)(31,40,41,33)(32,39,42,34), (1,12,2,11)(3,9)(4,10)(5,27)(6,28)(7,26,8,
        25)(13,14)(17,18)(19,20)(29,44)(30,43)(31,42)(32,41)(33,40,34,39)(35,38)(36,37) ], 
  [ (1,5,22,26,37,10,31,36,2,6,21,25,38,9,32,35)(3,8,24,27,40,12,30,34,4,7,23,28,39,11,29,33)(13,43,16,42,14,44,15,41)(17,19,18,20), 
      (1,22,38,31,2,21,37,32)(3,24,39,30)(4,23,40,29)(5,26,10,36,6,25,9,35)(7,28,12,34)(8,27,11,33)(13,15)(14,16)(19,20)(41,44,42,43) ], 
  [ (1,10,15)(2,9,16)(3,11,13,4,12,14)(5,21,42,6,22,41)(7,24,44,8,23,43)(17,29,40)(18,30,39)(19,31,37)(20,32,38)(27,28)(33,34)(35,36), (1,15,9,2,16,10)(3,13,11,4,14,12)(5,31,22,38,42,
        20)(6,32,21,37,41,19)(7,30,23,39,43,17,8,29,24,40,44,18)(25,33)(26,34)(27,35,28,36) ], 
  [ (1,13,37,32,18,33,6,27,22,9,43)(2,14,38,31,17,34,5,28,21,10,44)(3,15,39,29,20,36,7,26,24,12,42)(4,16,40,30,19,35,8,25,23,11,41), 
      (1,22,34,38,43,28,18,14,9,6,32,2,21,33,37,44,27,17,13,10,5,31)(3,23,35,39,42,26,19,16,12,8,30,4,24,36,40,41,25,20,15,11,7,29) ], 
  [ (1,42,32,34,27,20,11,40,6,16,23)(2,41,31,33,28,19,12,39,5,15,24)(3,43,30,35,25,18,9,38,8,13,21)(4,44,29,36,26,17,10,37,7,14,22), 
      (1,12,42,40,32,6,33,15,28,23,19)(2,11,41,39,31,5,34,16,27,24,20)(3,9,43,37,30,8,35,14,25,22,18)(4,10,44,38,29,7,36,13,26,21,17) ], 
  [ (1,32,24,10,43,37,20,26,16,33,8)(2,31,23,9,44,38,19,25,15,34,7)(3,30,21,12,41,39,18,28,14,36,6)(4,29,22,11,42,40,17,27,13,35,5), 
      (1,15,38,23,7,25,43,31,33,19,9)(2,16,37,24,8,26,44,32,34,20,10)(3,13,39,22,6,27,41,29,36,18,12)(4,14,40,21,5,28,42,30,35,17,11) ], 
  [ (1,20,9,34,6,41,37,28,2,19,10,33,5,42,38,27)(3,18,12,35,7,43,39,26,4,17,11,36,8,44,40,25)(13,15)(14,16)(21,31,23,29)(22,32,24,30), 
      (1,33,37,20,6,28,10,42,2,34,38,19,5,27,9,41)(3,35,39,18,7,26,11,43)(4,36,40,17,8,25,12,44)(13,15,14,16)(21,29,24,32)(22,30,23,31) ], 
  [ (3,4)(5,6)(9,10)(11,12)(15,16)(19,20)(23,24)(25,26)(27,28)(35,36)(39,40)(43,44), (1,31,27,11,14,40,7,17,2,32,28,12,13,39,8,18)(3,30,26,9,15,38,5,20,4,29,25,10,16,37,6,19)(21,33,23,35,
        22,34,24,36)(41,43,42,44) ], [ (1,2)(3,4)(7,8)(9,10)(17,18)(23,24)(31,32)(35,36)(39,40)(43,44), (1,17,9)(2,18,10)(3,19,12,4,20,11)(5,21,33)(6,22,34)(7,23,35,8,24,36)(13,38,31,14,
        37,32)(15,39,30)(16,40,29)(25,26)(27,28)(43,44) ], [ (1,18,33,21,31,14,2,17,34,22,32,13)(3,20,35,23,29,16,4,19,36,24,30,15)(5,28,6,27)(7,26,8,25)(9,44,37,10,43,38)(11,42,40,12,41,
        39), (5,6)(7,8)(9,10)(15,16)(25,26)(31,32)(33,34)(37,38)(39,40)(43,44) ], [ (1,2)(3,4)(5,23,41,6,24,42)(7,22,44)(8,21,43)(9,35,37,10,36,38)(11,33,39)(12,34,40)(13,30,25)(14,29,
        26)(15,32,28,16,31,27)(17,18), (1,19,2,20)(3,18)(4,17)(5,29,6,30)(7,32)(8,31)(11,12)(13,42,14,41)(15,44)(16,43)(21,28)(22,27)(23,26)(24,25)(37,38)(39,40) ], 
  [ (5,24,41,6,23,42)(7,21,44)(8,22,43)(9,36,37,10,35,38)(11,34,40,12,33,39)(13,29,25)(14,30,26)(15,32,28,16,31,27), (3,4)(5,23,42,6,24,41)(7,21,44)(8,22,43)(9,35,38,10,36,37)(11,34,
        39)(12,33,40)(13,29,26)(14,30,25)(15,32,28,16,31,27) ], [ (1,20,42,9,7,39)(2,19,41,10,8,40)(3,18,43,11,6,37)(4,17,44,12,5,38)(13,28,14,27)(15,25,16,26)(21,32,35,22,31,36)(23,30,33,
        24,29,34), (9,10)(11,12)(13,14)(15,16)(17,18)(21,22)(27,28)(29,30)(33,34)(35,36) ], [ (1,39,43,19,35,14,5,27,2,40,44,20,36,13,6,28)(3,37,42,18,34,16,7,26)(4,38,41,17,33,15,8,25)(9,
        11)(10,12)(21,32,23,29,22,31,24,30), (1,19,6,40,36,27,43,14,2,20,5,39,35,28,44,13)(3,17,8,37,34,26,41,16,4,18,7,38,33,25,42,15)(9,11,10,12)(21,30,24,32,22,29,23,31) ], 
  [ (1,36,7)(2,35,8)(3,33,6)(4,34,5)(9,31,40,41,27,22,10,32,39,42,28,21)(11,29,38,44,26,24,12,30,37,43,25,23)(13,20)(14,19)(15,17)(16,18), (1,7,36)(2,8,35)(3,6,34)(4,5,33)(9,39,27,10,40,
        28)(11,37,26,12,38,25)(17,18)(21,32,42,22,31,41)(23,30,43)(24,29,44) ], [ (1,44,25,17,40,12,24,14,6,32,36,2,43,26,18,39,11,23,13,5,31,35)(3,41,28,20,37,10,22,16,7,29,33,4,
        42,27,19,38,9,21,15,8,30,34), (1,24,44,14,25,5,18,32,39,35,11)(2,23,43,13,26,6,17,31,40,36,12)(3,21,41,16,27,7,19,30,37,33,10)(4,22,42,15,28,8,20,29,38,34,9) ], 
  [ (7,8)(13,14)(15,16)(17,18)(19,20)(23,24)(31,32)(33,34)(35,36)(37,38)(41,42)(43,44), (1,20,2,19)(3,18,4,17)(5,14,11,42,29,39)(6,13,12,41,30,40)(7,15,10,44,31,37)(8,16,9,43,32,38)(21,27,
        36)(22,28,35)(23,26,33)(24,25,34) ], [ (1,6,28,31,33,2,5,27,32,34)(3,8,26,30,36,4,7,25,29,35)(9,22,37,17,43)(10,21,38,18,44)(11,24,40,19,42)(12,23,39,20,41), 
      (3,4)(5,6)(7,8)(19,20)(21,22)(23,24)(25,26)(29,30)(31,32)(35,36)(37,38)(39,40) ], [ (1,37,13,43,34,18,10,28,22,5,32)(2,38,14,44,33,17,9,27,21,6,31)(3,39,15,42,35,19,12,25,23,8,30)(4,
        40,16,41,36,20,11,26,24,7,29), (1,33,22,38,18,6,14,10,31,43,28)(2,34,21,37,17,5,13,9,32,44,27)(3,36,23,39,19,7,16,11,29,41,26)(4,35,24,40,20,8,15,12,30,42,25) ], 
  [ (1,34,11)(2,33,12)(3,35,9,4,36,10)(5,15,31)(6,16,32)(7,13,30,8,14,29)(17,18)(21,44,25,22,43,26)(23,41,28,24,42,27)(37,38), (1,31,2,32)(3,29,4,30)(5,34,6,33)(7,36,8,35)(9,13)(10,14)(11,
        15)(12,16)(17,37)(18,38)(19,40)(20,39)(21,22)(23,24)(25,26)(27,28) ], [ (1,10,24,36)(2,9,23,35)(3,12,22,34)(4,11,21,33)(5,39,19,16,6,40,20,15)(7,38,17,13)(8,37,18,14)(25,28,26,
        27)(29,30)(41,43,42,44), (1,19,35,40,23,6,9,15)(2,20,36,39,24,5,10,16)(3,18,33,37,21,7,12,13,4,17,34,38,22,8,11,14)(25,44,28,42)(26,43,27,41)(29,32,30,31) ], 
  [ (1,17,7,24,13,38)(2,18,8,23,14,37)(3,19,6,22,15,40)(4,20,5,21,16,39)(9,31,35,10,32,36)(11,30,34)(12,29,33)(25,44)(26,43)(27,42,28,41), (1,8,13,2,7,14)(3,5,15)(4,6,16)(9,36,32,10,35,
        31)(11,34,30,12,33,29)(17,23,38)(18,24,37)(19,21,39)(20,22,40)(41,42) ], [ (1,6,27,40,16,20,34,12,24,32,41)(2,5,28,39,15,19,33,11,23,31,42)(3,8,26,37,13,17,35,9,21,29,44)(4,7,25,
        38,14,18,36,10,22,30,43), (1,28,15,33,23,41,6,40,20,11,32)(2,27,16,34,24,42,5,39,19,12,31)(3,26,14,35,21,44,8,37,18,9,29)(4,25,13,36,22,43,7,38,17,10,30) ], 
  [ (1,24,40,16)(2,23,39,15)(3,22,38,13,4,21,37,14)(5,8,6,7)(9,32,35,42)(10,31,36,41)(11,30,34,43)(12,29,33,44)(17,19,18,20)(25,26), (1,29,15,11,39,44,23,33,2,30,16,12,40,43,24,34)(3,31,
        13,9,38,41,22,36)(4,32,14,10,37,42,21,35)(5,19,7,17,6,20,8,18)(25,27)(26,28) ], [ (1,2)(7,8)(13,14)(15,16)(25,26)(27,28)(29,30)(31,32)(33,34)(35,36)(37,38)(41,42), 
      (1,29,8,39,43)(2,30,7,40,44)(3,31,6,37,42,4,32,5,38,41)(11,12)(13,19,34,25,22)(14,20,33,26,21)(15,17,35,27,24)(16,18,36,28,23) ], 
  [ (1,27,2,28)(3,25)(4,26)(5,39,44,32,16,9,6,40,43,31,15,10)(7,38,42,29,14,11,8,37,41,30,13,12)(17,33,24,18,34,23)(19,35,21)(20,36,22), (1,2)(3,4)(7,8)(13,14)(15,16)(17,18)(23,24)(29,
        30)(31,32)(43,44) ], [ (1,44,27,36,30,2,43,28,35,29)(3,42,26,33,31)(4,41,25,34,32)(5,20,21,37,12,6,19,22,38,11)(7,17,23,39,10)(8,18,24,40,9)(13,14)(15,16), 
      (1,30,35,28,43,2,29,36,27,44)(3,31,34,26,42,4,32,33,25,41)(5,12,38,21,19)(6,11,37,22,20)(7,9,39,23,17)(8,10,40,24,18)(13,14)(15,16) ], 
  [ (1,10,41)(2,9,42)(3,12,43,4,11,44)(5,30,26,6,29,25)(7,31,27)(8,32,28)(13,19,36,14,20,35)(15,18,34)(16,17,33)(21,22)(37,38)(39,40), (1,34,7)(2,33,8)(3,36,6)(4,35,5)(9,16,32,10,15,
        31)(11,14,29)(12,13,30)(17,27,41)(18,28,42)(19,26,43,20,25,44) ], [ (1,17,9,7,27,23,15,43,39,30,35)(2,18,10,8,28,24,16,44,40,29,36)(3,20,12,6,25,21,14,41,37,31,33)(4,19,11,5,26,
        22,13,42,38,32,34), (1,35,29,39,44,16,23,28,7,9,18)(2,36,30,40,43,15,24,27,8,10,17)(3,33,32,37,41,14,22,25,5,11,19)(4,34,31,38,42,13,21,26,6,12,20) ], 
  [ (1,33,15,40,41,2,34,16,39,42)(3,36,14,38,43,4,35,13,37,44)(9,17,26,21,29,10,18,25,22,30)(11,19,28,23,32,12,20,27,24,31), (1,41,40,16,33)(2,42,39,15,34)(3,43,37,14,36)(4,
        44,38,13,35)(9,30,22,25,18,10,29,21,26,17)(11,32,23,28,20,12,31,24,27,19) ], [ (1,13,4,15)(2,14,3,16)(5,12,26,42,30,18,37,35,6,11,25,41,29,17,38,36)(7,9,28,43,32,19,39,33)(8,10,27,
        44,31,20,40,34)(21,24,22,23), (1,14,3,15,2,13,4,16)(5,11,25,42,30,17,38,36,6,12,26,41,29,18,37,35)(7,9,28,43,31,20,40,33,8,10,27,44,32,19,39,34)(21,23,22,24) ], 
  [ (1,12,20,2,11,19)(3,10,18,4,9,17)(5,22,27,30,15,44)(6,21,28,29,16,43)(7,23,26,32,14,41)(8,24,25,31,13,42)(33,39)(34,40)(35,38)(36,37), (1,19,12)(2,20,11)(3,18,10)(4,17,9)(5,28,16)(6,
        27,15)(7,25,13)(8,26,14)(21,29,43,22,30,44)(23,31,41,24,32,42) ], [ (11,12)(29,30)(31,32)(33,34)(39,40)(43,44), (1,28,6,17,33,13,44,32,21,37,9)(2,27,5,18,34,14,43,31,22,38,10)(3,
        26,7,20,36,15,42,29,23,39,12)(4,25,8,19,35,16,41,30,24,40,11) ], 
  [ (1,34,40,32,26,15,18,44,2,33,39,31,25,16,17,43)(3,35,38,30,28,14,20,41)(4,36,37,29,27,13,19,42)(5,8)(6,7)(9,22,11,24,10,21,12,23), (5,6)(11,12)(13,14)(15,16)(17,18)(29,30)(31,32)(35,
        36)(37,38)(39,40)(41,42)(43,44) ], [ (1,43,25,10,33,19,31,8,15,23,38,2,44,26,9,34,20,32,7,16,24,37)(3,42,27,12,35,17,30,5,13,22,40,4,41,28,11,36,18,29,6,14,21,39), 
      (1,19,37,33,23,10,15,25,8,44,32,2,20,38,34,24,9,16,26,7,43,31)(3,18,39,35,21,11,14,28,5,41,29,4,17,40,36,22,12,13,27,6,42,30) ], 
  [ (1,9,41,40)(2,10,42,39)(3,12,44,38)(4,11,43,37)(5,8,6,7)(13,34,28,30)(14,33,27,29)(15,36,26,32)(16,35,25,31)(17,19)(18,20)(21,22), (1,28,10,30,41,13,40,34,2,27,9,29,42,14,39,33)(3,26,
        12,32,44,15,38,35,4,25,11,31,43,16,37,36)(5,17,7,19)(6,18,8,20)(21,24)(22,23) ], 
  [ (1,36,41,18,26,11,7,37,22,32,16,2,35,42,17,25,12,8,38,21,31,15)(3,33,43,19,27,10,6,40,23,29,14,4,34,44,20,28,9,5,39,24,30,13), 
      (1,17,8,31,36,26,38,16,42,12,22,2,18,7,32,35,25,37,15,41,11,21)(3,19,5,29,33,27,40,14,43,10,24,4,20,6,30,34,28,39,13,44,9,23) ], 
  [ (1,38,25,29,20,10,35,24,13,42,5)(2,37,26,30,19,9,36,23,14,41,6)(3,39,28,32,17,11,34,21,15,43,7)(4,40,27,31,18,12,33,22,16,44,8), 
      (1,5,41,14,23,36,10,19,30,26,37)(2,6,42,13,24,35,9,20,29,25,38)(3,7,43,15,22,34,11,17,32,28,39)(4,8,44,16,21,33,12,18,31,27,40) ], 
  [ (1,36,10,6,21,27,42,16)(2,35,9,5,22,28,41,15)(3,33,11,7,23,25,43,14,4,34,12,8,24,26,44,13)(17,29,20,32,18,30,19,31)(37,39)(38,40), 
      (1,5,42,35,22,15,10,27,2,6,41,36,21,16,9,28)(3,7,44,34,24,14,11,26)(4,8,43,33,23,13,12,25)(17,31,19,29,18,32,20,30)(37,40)(38,39) ], 
  [ (1,22,18,38,2,21,17,37)(3,24,19,40)(4,23,20,39)(5,26,13,12,6,25,14,11)(7,27,15,10)(8,28,16,9)(29,30)(33,35)(34,36)(41,44,42,43), (1,17,2,18)(3,19,4,20)(5,14)(6,13)(7,15)(8,16)(9,28,10,
        27)(11,26,12,25)(21,38,22,37)(23,40,24,39)(29,30)(31,32) ], [ (1,7,17)(2,8,18)(3,5,19)(4,6,20)(9,43,40,10,44,39)(11,42,37,12,41,38)(13,14)(21,26,32)(22,25,31)(23,27,29,24,28,30), 
      (1,22,44,2,21,43)(3,24,41)(4,23,42)(5,28,37)(6,27,38)(7,25,40)(8,26,39)(9,18,32)(10,17,31)(11,19,30)(12,20,29)(15,16) ], 
  [ (1,30,44)(2,29,43)(3,31,41)(4,32,42)(9,23,18,10,24,17)(11,21,20,12,22,19)(13,25,34)(14,26,33)(15,28,36)(16,27,35)(37,38)(39,40), (1,43,30)(2,44,29)(3,42,32)(4,41,31)(5,38,6,37)(7,
        39)(8,40)(9,33,23,14,18,26,10,34,24,13,17,25)(11,35,21,16,19,28)(12,36,22,15,20,27) ], 
  [ (11,12)(21,22)(27,28)(29,30)(31,32)(33,34)(35,36)(43,44), (1,30,17,26,40,15,34,10,5,41,22,2,29,18,25,39,16,33,9,6,42,21)(3,32,19,28,38,14,35,11,7,43,24,4,31,20,27,37,13,36,12,8,44,23) 
     ], [ (1,23,43,10,7)(2,24,44,9,8)(3,22,41,11,6)(4,21,42,12,5)(17,39,29,35,27,18,40,30,36,28)(19,38,32,33,25,20,37,31,34,26), (1,44,8,24,10,2,43,7,23,9)(3,42,5,21,
        12)(4,41,6,22,11)(13,14)(15,16)(17,29,27,39,36,18,30,28,40,35)(19,31,26,37,33)(20,32,25,38,34) ], 
  [ (1,31)(2,32)(3,29)(4,30)(5,12,17,6,11,18)(7,9,20)(8,10,19)(13,23,35,44,40,26)(14,24,36,43,39,25)(15,21,34,42,38,28,16,22,33,41,37,27), (1,32,2,31)(3,30)(4,29)(5,11,17)(6,12,18)(7,9,
        19)(8,10,20)(13,24,36,43,39,25,14,23,35,44,40,26)(15,21,33,42,37,27)(16,22,34,41,38,28) ], [ (1,2)(3,4)(5,6)(13,14)(15,16)(23,24)(25,26)(35,36)(37,38)(41,42), 
      (1,6,18,25)(2,5,17,26)(3,8,20,27)(4,7,19,28)(9,44,15,35,10,43,16,36)(11,41,13,34,12,42,14,33)(21,23,22,24)(29,32,30,31) ], 
  [ (1,2)(3,4)(5,6)(7,8)(9,10)(13,14)(21,22)(23,24)(27,28)(31,32)(33,34)(35,36)(39,40)(43,44), (1,7,20,41,32,35,14,9,40,21,28,2,8,19,42,31,36,13,10,39,22,27)(3,6,18,43,29,33,15,11,37,23,
        25,4,5,17,44,30,34,16,12,38,24,26) ], [ (1,29,13,5,37,24,20,42,9,25,36,2,30,14,6,38,23,19,41,10,26,35)(3,32,16,8,39,22,17,43,12,28,33,4,31,15,7,40,21,18,44,11,27,34), 
      (1,20,29,42,14,10,6,26,37,35,23,2,19,30,41,13,9,5,25,38,36,24)(3,18,31,43,15,11,8,27,40,33,21,4,17,32,44,16,12,7,28,39,34,22) ], 
  [ (1,43,28,10,18,2,44,27,9,17)(3,41,25,11,20)(4,42,26,12,19)(7,8)(13,38,33,32,21)(14,37,34,31,22)(15,40,36,30,24)(16,39,35,29,23), (1,27,17,44,10,2,28,18,43,9)(3,25,20,42,12)(4,26,
        19,41,11)(7,8)(13,33,21,38,31)(14,34,22,37,32)(15,35,24,39,29)(16,36,23,40,30) ], [ (1,28,19,2,27,20)(3,25,17)(4,26,18)(5,31,11,39,16,42,6,32,12,40,15,41)(7,29,9,37,14,43,8,30,10,
        38,13,44)(21,35,22,36)(23,34)(24,33), (1,20,27)(2,19,28)(3,18,26,4,17,25)(5,12,16,6,11,15)(7,9,14,8,10,13)(23,24)(29,37,43)(30,38,44)(31,39,42,32,40,41)(35,36) ], 
  [ (1,39,10,41,22,2,40,9,42,21)(3,38,12,44,24,4,37,11,43,23)(5,6)(13,28,32,20,35,14,27,31,19,36)(15,25,30,18,34)(16,26,29,17,33), (1,9,22,39,42,2,10,21,40,41)(3,12,23,38,
        44,4,11,24,37,43)(13,32,35,28,19)(14,31,36,27,20)(15,29,34,25,18)(16,30,33,26,17) ], 
  [ (1,37,24,34,2,38,23,33)(3,39,22,35,4,40,21,36)(9,29,15,28,10,30,16,27)(11,32,13,25)(12,31,14,26)(17,19)(18,20)(41,43,42,44), (1,13,33,31,23,11,38,26)(2,14,34,32,24,12,37,25)(3,15,35,
        30,21,9,39,27,4,16,36,29,22,10,40,28)(5,8)(6,7)(17,41,19,44,18,42,20,43) ], 
  [ (1,13,32,20,9,27,36,21,7,39,42,2,14,31,19,10,28,35,22,8,40,41)(3,15,29,18,12,26,34,24,6,38,43,4,16,30,17,11,25,33,23,5,37,44), 
      (1,35,14,22,32,7,20,39,10,41,27,2,36,13,21,31,8,19,40,9,42,28)(3,33,16,23,30,6,17,37,12,43,26,4,34,15,24,29,5,18,38,11,44,25) ], 
  [ (9,20,31,10,19,32)(11,18,29,12,17,30)(13,42,28,14,41,27)(15,44,26,16,43,25)(21,36,40,22,35,39)(23,34,37,24,33,38), (3,4)(9,42,34,10,41,33)(11,44,36)(12,43,35)(13,23,31)(14,24,32)(15,
        22,30,16,21,29)(17,26,40)(18,25,39)(19,27,37,20,28,38) ], [ (1,2)(3,4)(9,10)(13,14)(15,16)(25,26)(27,28)(29,30)(33,34)(37,38)(39,40)(41,42), (1,18,35,21,40,26,14,10)(2,17,36,22,39,
        25,13,9)(3,19,34,23,37,28,15,11,4,20,33,24,38,27,16,12)(5,43,7,41,6,44,8,42)(29,32)(30,31) ], 
  [ (1,10,42,16,39,18,25,21,5,30,34,2,9,41,15,40,17,26,22,6,29,33)(3,12,43,13,37,20,27,23,7,32,35,4,11,44,14,38,19,28,24,8,31,36), 
      (1,42,39,26,5,33,10,16,18,21,29)(2,41,40,25,6,34,9,15,17,22,30)(3,43,38,27,8,35,12,14,20,23,31)(4,44,37,28,7,36,11,13,19,24,32) ], 
  [ (1,15,36,10,29,27,17,43,24,8,39)(2,16,35,9,30,28,18,44,23,7,40)(3,14,34,11,32,25,19,41,22,5,37)(4,13,33,12,31,26,20,42,21,6,38), 
      (1,23,27,35,40,44,29,15,7,17,10,2,24,28,36,39,43,30,16,8,18,9)(3,22,26,34,38,41,31,14,6,20,12,4,21,25,33,37,42,32,13,5,19,11) ], 
  [ (1,31,37,27,8,10,23,41,2,32,38,28,7,9,24,42)(3,30,40,25,6,11,22,44,4,29,39,26,5,12,21,43)(13,19,16,18,14,20,15,17)(33,36,34,35), (1,8)(2,7)(3,5,4,6)(9,31,10,32)(11,
        30,12,29)(19,20)(21,39)(22,40)(23,37,24,38)(25,43)(26,44)(27,41,28,42)(33,34)(35,36) ], 
  [ (1,42,11,36,27,8,29,20)(2,41,12,35,28,7,30,19)(3,43,9,34,26,6,32,18,4,44,10,33,25,5,31,17)(13,23,16,21)(14,24,15,22)(37,40,38,39), (1,12,27,29,2,11,28,30)(3,9,25,31,
        4,10,26,32)(5,18,43,33,6,17,44,34)(7,19,41,35)(8,20,42,36)(13,16)(14,15)(21,23)(22,24)(37,38) ], 
  [ (1,42,23,33,12,2,41,24,34,11)(3,44,22,35,10)(4,43,21,36,9)(5,39,15,19,31)(6,40,16,20,32)(7,38,13,17,29,8,37,14,18,30), (1,11,33,23,41,2,12,34,24,42)(3,9,35,22,44)(4,10,
        36,21,43)(5,31,20,15,39)(6,32,19,16,40)(7,30,17,13,38)(8,29,18,14,37)(25,26) ], [ (1,44,7,19,37,10)(2,43,8,20,38,9)(3,41,5,17,39,12)(4,42,6,18,40,11)(13,28,29,14,27,30)(15,26,32,
        16,25,31)(21,36)(22,35)(23,34)(24,33), (1,7,38)(2,8,37)(3,5,40)(4,6,39)(9,44,20,10,43,19)(11,42,18,12,41,17)(13,29,28,14,30,27)(15,32,25,16,31,26) ], 
  [ (1,14,28,24,9,37,43,36)(2,13,27,23,10,38,44,35)(3,15,26,22,11,39,41,34)(4,16,25,21,12,40,42,33)(5,32,7,30,6,31,8,29)(17,20,18,19), (1,44,9,28)(2,43,10,27)(3,42,11,25,4,
        41,12,26)(5,7,6,8)(13,36,37,24)(14,35,38,23)(15,34,40,21)(16,33,39,22)(17,18)(29,32,30,31) ], 
  [ (1,3)(2,4)(5,21,38,30,13,28,9,41,6,22,37,29,14,27,10,42)(7,23,40,32,15,25,12,43)(8,24,39,31,16,26,11,44)(17,34,20,36,18,33,19,35), (1,2)(5,13)(6,14)(7,15)(8,16)(9,38,10,37)(11,40,12,
        39)(19,20)(21,28)(22,27)(23,25)(24,26)(29,41,30,42)(31,44,32,43) ], [ (1,2)(3,4)(5,26,32,13,11)(6,25,31,14,12)(7,27,29,16,10,8,28,30,15,9)(17,43,40,23,35)(18,44,39,24,36)(19,42,38,
        22,34,20,41,37,21,33), (1,3)(2,4)(5,40,15,19,6,39,16,20)(7,38,14,18,8,37,13,17)(9,42,35,27,10,41,36,28)(11,43,33,26,12,44,34,25)(21,24)(22,23)(29,30)(31,32) ], 
  [ (1,8,14,10,30,40,26,24,2,7,13,9,29,39,25,23)(3,5,16,12,31,38,27,21,4,6,15,11,32,37,28,22)(17,19)(18,20)(33,42,35,43)(34,41,36,44), 
      (1,29,39,11,6,15,26,35,2,30,40,12,5,16,25,36)(3,32,37,9,8,13,28,34)(4,31,38,10,7,14,27,33)(17,19,18,20)(21,41,24,44)(22,42,23,43) ], 
  [ (3,4)(5,15,21,30,6,16,22,29)(7,13,24,32,8,14,23,31)(9,28,17,43,10,27,18,44)(11,26,19,42)(12,25,20,41)(33,36,34,35)(37,40,38,39), (1,3)(2,4)(5,23,14,43)(6,24,13,44)(7,21,15,41)(8,22,16,
        42)(9,11,10,12)(17,30,36,27)(18,29,35,28)(19,31,33,25)(20,32,34,26)(37,38) ], [ (1,4,2,3)(5,12,32,13)(6,11,31,14)(7,10,29,15,8,9,30,16)(17,41,24,38)(18,42,23,37)(19,43,21,40)(20,
        44,22,39)(27,28)(33,35,34,36), (1,37,23,34,2,38,24,33)(3,39,22,35,4,40,21,36)(9,29,16,28,10,30,15,27)(11,31,14,26,12,32,13,25)(17,19,18,20)(41,43,42,44) ], 
  [ (1,33,11,19,39,2,34,12,20,40)(3,36,10,18,38,4,35,9,17,37)(5,23,32,15,27)(6,24,31,16,28)(7,21,29,13,26,8,22,30,14,25)(41,42), (1,29,39,21,26,2,30,40,22,25)(3,31,38,24,
        28,4,32,37,23,27)(5,16,42,9,17,6,15,41,10,18)(7,14,44,11,19,8,13,43,12,20)(33,34)(35,36) ], 
  [ (1,19,31)(2,20,32)(3,18,29)(4,17,30)(5,6)(7,8)(13,36,22,14,35,21)(15,33,24)(16,34,23)(25,43,37,26,44,38)(27,41,40)(28,42,39), (1,25,14,20,30)(2,26,13,19,29)(3,28,15,17,31)(4,27,16,18,
        32)(5,6)(9,35,42,24,37)(10,36,41,23,38)(11,34,44,21,39,12,33,43,22,40) ], [ (1,12,24,2,11,23)(3,9,22,4,10,21)(5,39,31)(6,40,32)(7,38,29)(8,37,30)(15,16)(17,18)(25,44,36)(26,43,
        35)(27,42,33)(28,41,34), (1,38,27,23,29,41,33,12,18,14,7)(2,37,28,24,30,42,34,11,17,13,8)(3,39,25,22,32,44,36,10,20,16,6)(4,40,26,21,31,43,35,9,19,15,5) ], 
  [ (1,44,2,43)(3,41)(4,42)(5,32,6,31)(7,30)(8,29)(9,28,10,27)(11,25)(12,26)(21,33)(22,34)(23,36)(24,35)(39,40), (1,21,43)(2,22,44)(3,23,41,4,24,42)(5,28,38)(6,27,37)(7,25,39,8,26,40)(9,
        17,31)(10,18,32)(11,20,30)(12,19,29)(13,14)(15,16) ], [ (1,3)(2,4)(5,7,6,8)(11,12)(13,34,37,42)(14,33,38,41)(15,36,39,43,16,35,40,44)(17,22,30,26)(18,21,29,25)(19,24,31,28,20,23,
        32,27), (1,2)(5,7,6,8)(9,12)(10,11)(13,21,38,25)(14,22,37,26)(15,24,40,28,16,23,39,27)(17,42,30,33)(18,41,29,34)(19,43,32,36,20,44,31,35) ], 
  [ (1,43,2,44)(3,41,4,42)(5,37)(6,38)(7,40)(8,39)(9,18)(10,17)(11,20)(12,19)(13,34,14,33)(15,35)(16,36)(23,24), (1,30,27,11,38,2,29,28,12,37)(3,31,25,9,40,4,32,26,10,39)(5,43,21,20,16)(6,
        44,22,19,15)(7,42,24,18,14)(8,41,23,17,13) ], [ (1,4,2,3)(5,33,17,31,26,22,39,12,6,34,18,32,25,21,40,11)(7,35,19,30,27,24,38,9)(8,36,20,29,28,23,37,10)(13,42,16,43)(14,41,15,44), 
      (5,35,13,23,26,6,36,14,24,25)(7,34,15,21,27)(8,33,16,22,28)(9,30,20,41,37,10,29,19,42,38)(11,31,17,43,40)(12,32,18,44,39) ], 
  [ (1,15,4,13)(2,16,3,14)(5,23,34,17,9,28,30,42)(6,24,33,18,10,27,29,41)(7,21,35,19,11,26,32,44)(8,22,36,20,12,25,31,43)(37,40)(38,39), (1,25,2,26)(3,28,4,27)(5,18,6,17)(7,20,8,19)(9,
        16)(10,15)(11,14)(12,13)(21,30)(22,29)(23,31)(24,32)(33,34)(35,36)(39,40)(41,42) ], 
  [ (1,2)(5,22)(6,21)(7,23)(8,24)(9,44)(10,43)(11,42)(12,41)(13,14)(17,27)(18,28)(19,25)(20,26)(31,32)(33,38)(34,37)(35,40,36,39), (1,21,29,16,6,2,22,30,15,5)(3,23,32,14,7,4,24,31,13,8)(9,
        26,42,18,39,10,25,41,17,40)(11,27,43,20,38,12,28,44,19,37) ], [ (1,14,12)(2,13,11)(3,16,10,4,15,9)(5,35,31,6,36,32)(7,33,29,8,34,30)(23,24)(25,44,39,26,43,40)(27,41,37,28,42,38), 
      (1,18,12,2,17,11)(3,20,10,4,19,9)(5,40,43)(6,39,44)(7,38,42,8,37,41)(13,14)(15,16)(25,31,35,26,32,36)(27,30,34)(28,29,33) ], 
  [ (1,10)(2,9)(3,12,4,11)(5,38)(6,37)(7,40,8,39)(13,14)(17,44)(18,43)(19,42)(20,41)(21,32,22,31)(23,29)(24,30)(27,28)(35,36), (1,11)(2,12)(3,9,4,10)(5,24,6,23)(7,21)(8,22)(13,44)(14,
        43)(15,42,16,41)(17,35,18,36)(19,33)(20,34)(25,26)(31,32)(37,38)(39,40) ], [ (1,35,19,21,27)(2,36,20,22,28)(3,34,18,23,25,4,33,17,24,26)(5,16,37,43,29,6,15,38,44,30)(7,14,39,42,32,
        8,13,40,41,31)(9,10), (1,13,24)(2,14,23)(3,15,22,4,16,21)(5,26,36,6,25,35)(7,28,34)(8,27,33)(11,12)(17,18)(29,38,42,30,37,41)(31,39,43,32,40,44) ], 
  [ (1,11,39)(2,12,40)(3,10,37)(4,9,38)(5,23,31)(6,24,32)(7,22,30,8,21,29)(13,44,25)(14,43,26)(15,42,28,16,41,27)(17,18)(19,20), (1,12,33,19,2,11,34,20)(3,10,36,17,4,9,35,18)(5,7,6,8)(13,
        31,43,27,14,32,44,28)(15,29,41,25)(16,30,42,26)(21,24,22,23)(39,40) ], [ (1,7,10,19)(2,8,9,20)(3,5,11,17,4,6,12,18)(13,43,28,37,14,44,27,38)(15,42,26,40,16,41,25,39)(21,24)(22,
        23)(29,30)(31,32)(33,36,34,35), (1,30,7,27,38,13)(2,29,8,28,37,14)(3,32,6,25,40,16,4,31,5,26,39,15)(9,19,44)(10,20,43)(11,18,42,12,17,41)(21,35,22,36)(23,34,24,33) ], 
  [ (1,40,31,11,34,42,2,39,32,12,33,41)(3,37,30,9,36,43,4,38,29,10,35,44)(5,27)(6,28)(7,25,8,26)(13,18,22,14,17,21)(15,20,23)(16,19,24), (1,34,39,12,2,33,40,11)(3,35,38,9)(4,36,37,
        10)(5,8,6,7)(13,42,22,31,14,41,21,32)(15,44,24,30,16,43,23,29)(25,28)(26,27) ], [ (1,39,11,20,33,2,40,12,19,34)(3,37,10,17,36)(4,38,9,18,35)(5,24,41,31,16,6,23,42,32,15)(7,21,44,
        29,13)(8,22,43,30,14), (3,4)(5,30)(6,29)(7,31)(8,32)(11,12)(13,24)(14,23)(15,21)(16,22)(17,18)(25,41,26,42)(27,43,28,44)(33,39)(34,40)(35,38,36,37) ], 
  [ (1,42,29,2,41,30)(3,44,31)(4,43,32)(5,13,26,38,9,23)(6,14,25,37,10,24)(7,16,28,39,11,21)(8,15,27,40,12,22)(17,33,18,34)(19,35)(20,36), (1,37,9,42,13,30,26,6,20,24,35)(2,38,10,41,14,
        29,25,5,19,23,36)(3,39,12,44,16,32,27,8,17,21,33)(4,40,11,43,15,31,28,7,18,22,34) ], 
  [ (1,6,29,10,13,35,2,5,30,9,14,36)(3,7,31,12,15,33)(4,8,32,11,16,34)(17,28)(18,27)(19,25,20,26)(21,39,44,22,40,43)(23,37,41,24,38,42), (1,36)(2,35)(3,34)(4,33)(5,43)(6,44)(7,41,8,42)(13,
        40)(14,39)(15,38,16,37)(17,25,18,26)(19,27,20,28)(23,24)(29,30) ], [ (1,44,31,25,2,43,32,26)(3,42,30,27,4,41,29,28)(5,15,12,34)(6,16,11,33)(7,14,9,35,8,13,10,36)(17,19)(18,20)(21,
        22)(23,24)(37,39,38,40), (1,29,43,7,2,30,44,8)(3,32,42,6)(4,31,41,5)(9,33,28,22)(10,34,27,21)(11,36,25,24,12,35,26,23)(13,16)(14,15)(17,20)(18,19)(37,38)(39,40) ], 
  [ (1,32,5,16,33,19,12,27,40,23,42,2,31,6,15,34,20,11,28,39,24,41)(3,29,8,14,35,17,9,26,38,22,43,4,30,7,13,36,18,10,25,37,21,44), (1,42)(2,41)(3,44,4,43)(9,30)(10,
        29)(11,32,12,31)(13,14)(17,22)(18,21)(19,23,20,24)(27,28)(33,40,34,39)(35,37)(36,38) ], 
  [ (1,35,6,15,29,19,43,38,21,11,27)(2,36,5,16,30,20,44,37,22,12,28)(3,34,7,13,31,18,42,39,23,10,26)(4,33,8,14,32,17,41,40,24,9,25), 
      (1,35,6,27,43,15,20,11,37,29,21)(2,36,5,28,44,16,19,12,38,30,22)(3,33,8,26,41,14,18,9,39,31,24)(4,34,7,25,42,13,17,10,40,32,23) ], 
  [ (1,24,8,15,39,17)(2,23,7,16,40,18)(3,21,5,14,37,20)(4,22,6,13,38,19)(9,36,27,10,35,28)(11,33,25,12,34,26)(29,44,30,43)(31,41,32,42), (1,12,34,24,17,8)(2,11,33,23,18,7)(3,10,36,
        21,19,5)(4,9,35,22,20,6)(13,28,37,14,27,38)(15,25,40)(16,26,39)(29,42)(30,41)(31,44,32,43) ], 
  [ (1,44,9,2,43,10)(3,42,11,4,41,12)(5,14,22,6,13,21)(7,15,24,8,16,23)(17,18)(19,20)(25,26)(29,40,36)(30,39,35)(31,37,33,32,38,34), (1,5,15,22,2,6,16,21)(3,7,14,23,4,8,13,24)(9,12,10,
        11)(17,28,40,35,18,27,39,36)(19,25,37,34)(20,26,38,33)(29,30)(31,32)(41,43)(42,44) ], 
  [ (1,4,2,3)(5,16,23,34,6,15,24,33)(7,13,22,35)(8,14,21,36)(11,12)(17,31,43,40)(18,32,44,39)(19,29,41,37,20,30,42,38)(25,27)(26,28), (1,2)(3,4)(5,38,10,13,6,37,9,14)(7,40,12,15,8,39,11,
        16)(17,29,34,41,18,30,33,42)(19,31,35,43,20,32,36,44)(21,24)(22,23)(25,28)(26,27) ], 
  [ (1,31,23,36,26,17,40,44,5,12,14)(2,32,24,35,25,18,39,43,6,11,13)(3,29,22,33,28,19,37,42,7,9,15)(4,30,21,34,27,20,38,41,8,10,16), 
      (1,14,12,25,39,2,13,11,26,40)(3,15,10,27,38,4,16,9,28,37)(5,36,17,32,23,6,35,18,31,24)(7,33,20,29,22)(8,34,19,30,21)(43,44) ], 
  [ (1,43,23,39,30,15,2,44,24,40,29,16)(3,41,21,38,32,13,4,42,22,37,31,14)(5,20,26,6,19,25)(7,17,28,8,18,27)(9,35,10,36)(11,34,12,33), (1,17,9,43,28)(2,18,10,44,27)(3,19,11,
        42,25,4,20,12,41,26)(5,38,33,21,13)(6,37,34,22,14)(7,40,35,24,16,8,39,36,23,15)(29,30)(31,32) ], 
  [ (1,4,2,3)(5,14,24,40)(6,13,23,39)(7,15,21,37,8,16,22,38)(9,32,28,36)(10,31,27,35)(11,30,25,34)(12,29,26,33)(17,20,18,19)(43,44), (1,20,5)(2,19,6)(3,17,7)(4,18,8)(9,13,26)(10,14,25)(11,
        15,28)(12,16,27)(21,22)(29,36,38,30,35,37)(31,33,40,32,34,39)(43,44) ], [ (1,9)(2,10)(3,12)(4,11)(5,35,37,29,13,24)(6,36,38,30,14,23)(7,33,39,32,16,22,8,34,40,31,15,21)(17,28,44,
        18,27,43)(19,26,42)(20,25,41), (1,2)(3,4)(5,30,22,15)(6,29,21,16)(7,32,24,14,8,31,23,13)(9,43,17,28)(10,44,18,27)(11,42,20,25)(12,41,19,26)(33,35)(34,36)(37,40,38,39) ], 
  [ (1,4,2,3)(5,42,30,35)(6,41,29,36)(7,43,31,34)(8,44,32,33)(9,39,19,27)(10,40,20,28)(11,37,18,25,12,38,17,26)(15,16)(21,24,22,23), (1,23)(2,24)(3,21)(4,22)(5,20,6,19)(7,17)(8,18)(9,
        36)(10,35)(11,33,12,34)(13,37,14,38)(15,40,16,39)(29,30)(43,44) ], [ (1,14)(2,13)(3,16,4,15)(5,6)(7,8)(9,10)(17,23,18,24)(19,21)(20,22)(25,43)(26,44)(27,42,28,41)(29,33,30,34)(31,
        35)(32,36)(39,40), (1,43,15,27,36,2,44,16,28,35)(3,42,14,25,34)(4,41,13,26,33)(5,20,11,38,22)(6,19,12,37,21)(7,18,10,39,24,8,17,9,40,23)(29,30)(31,32) ], 
  [ (1,2)(3,4)(5,11,6,12)(7,10,8,9)(13,25)(14,26)(15,28)(16,27)(17,18)(19,20)(21,38)(22,37)(23,40,24,39)(29,30)(33,42)(34,41)(35,44)(36,43), (1,31,8,19,10,2,32,7,20,9)(3,30,5,18,12,4,29,6,
        17,11)(13,22,36,28,42)(14,21,35,27,41)(15,24,34,26,43,16,23,33,25,44)(37,38) ], [ (1,37,34)(2,38,33)(3,40,35,4,39,36)(5,22)(6,21)(7,23,8,24)(9,27,31,17,44,14,10,28,32,18,43,13)(11,
        25,30,19,42,15,12,26,29,20,41,16), (1,23,8)(2,24,7)(3,22,5,4,21,6)(9,43,16,10,44,15)(11,42,14)(12,41,13)(17,29,28,18,30,27)(19,32,26,20,31,25)(35,36)(37,38) ], 
  [ (1,8,9,26,15,24,32,44,34,19,37)(2,7,10,25,16,23,31,43,33,20,38)(3,5,11,28,13,21,30,41,36,18,40)(4,6,12,27,14,22,29,42,35,17,39), 
      (1,7,43,19,25,2,8,44,20,26)(3,6,41,18,28)(4,5,42,17,27)(9,38,15,23,32,10,37,16,24,31)(11,40,14,21,30,12,39,13,22,29)(33,34) ], 
  [ (1,8,2,7)(3,6)(4,5)(9,19,10,20)(11,17)(12,18)(13,28)(14,27)(15,26,16,25)(21,36,22,35)(23,33)(24,34)(29,30)(43,44), (1,33,20,15,31)(2,34,19,16,32)(3,36,18,14,30)(4,35,17,13,29)(5,11,28,
        40,42,6,12,27,39,41)(7,9,25,38,43)(8,10,26,37,44)(21,22) ], [ (1,8,12,26,2,7,11,25)(3,5,10,27)(4,6,9,28)(13,16)(14,15)(17,20,18,19)(21,22)(23,24)(29,35,43,38,30,36,44,37)(31,34,42,
        39,32,33,41,40), (1,3,2,4)(5,8)(6,7)(9,27,14,19,10,28,13,20)(11,25,16,18,12,26,15,17)(21,44,36,30,22,43,35,29)(23,41,33,31)(24,42,34,32)(37,38)(39,40) ], 
  [ (1,14,39,28,32,9,7,35,19,22,41)(2,13,40,27,31,10,8,36,20,21,42)(3,15,37,25,30,11,6,33,17,24,44)(4,16,38,26,29,12,5,34,18,23,43), 
      (1,42,21,32,8,2,41,22,31,7)(3,44,24,29,5)(4,43,23,30,6)(9,14,40,20,27)(10,13,39,19,28)(11,16,37,17,26)(12,15,38,18,25)(35,36) ], 
  [ (5,32,41,38)(6,31,42,37)(7,30,43,40)(8,29,44,39)(9,33,15,26,10,34,16,25)(11,36,14,27,12,35,13,28)(17,20,18,19)(21,24,22,23), (1,3,2,4)(5,39,28,42,6,40,27,41)(7,37,26,43)(8,38,25,44)(9,
        10)(11,12)(13,31,17,33)(14,32,18,34)(15,30,19,36,16,29,20,35)(21,23,22,24) ], [ (1,16,33,25,2,15,34,26)(3,13,36,28)(4,14,35,27)(5,43,21,32,6,44,22,31)(7,42,24,29,8,41,23,30)(9,
        10)(17,19)(18,20)(37,39)(38,40), (1,2)(5,34,13,20,6,33,14,19)(7,36,15,18,8,35,16,17)(9,12,10,11)(21,30,41,28,22,29,42,27)(23,31,44,26)(24,32,43,25)(37,40,38,39) ], 
  [ (1,11,44,5,35,2,12,43,6,36)(3,9,41,8,33)(4,10,42,7,34)(13,17,39,23,31)(14,18,40,24,32)(15,20,37,22,29)(16,19,38,21,30)(25,26), (1,43,36,5)(2,44,35,6)(3,41,33,8,4,42,34,7)(11,12)(13,
        28,39,19,14,27,40,20)(15,26,37,18,16,25,38,17)(21,23,22,24)(29,31,30,32) ], [ (1,13,8,28)(2,14,7,27)(3,16,6,25,4,15,5,26)(9,34,19,24,10,33,20,23)(11,35,18,21,12,36,17,22)(29,
        31)(30,32)(37,40)(38,39)(43,44), (1,4,2,3)(5,36,41,14)(6,35,42,13)(7,33,44,16,8,34,43,15)(9,21,25,17,10,22,26,18)(11,23,28,20)(12,24,27,19)(29,30)(37,40)(38,39) ], 
  [ (1,7,28,42,2,8,27,41)(3,6,25,43)(4,5,26,44)(9,33,31,17,10,34,32,18)(11,36,29,19)(12,35,30,20)(21,24,22,23)(37,40,38,39), (1,43,5,35)(2,44,6,36)(3,42,7,34,4,41,8,33)(9,10)(11,12)(13,
        15)(14,16)(17,21,25,29)(18,22,26,30)(19,23,28,32)(20,24,27,31)(37,39,38,40) ], [ (1,23,35,10,2,24,36,9)(3,21,34,11,4,22,33,12)(5,28,20,43)(6,27,19,44)(7,25,18,42,8,26,17,41)(13,
        16)(14,15)(31,32)(37,40)(38,39), (1,38,15,35,12)(2,37,16,36,11)(3,39,13,34,9)(4,40,14,33,10)(5,29,44,27,19,6,30,43,28,20)(7,32,42,26,18,8,31,41,25,17)(21,22)(23,24) ], 
  [ (1,3)(2,4)(5,19,32,16,6,20,31,15)(7,17,30,13,8,18,29,14)(9,27,22,34,10,28,21,33)(11,26,23,36,12,25,24,35)(41,43)(42,44), (1,41,2,42)(3,43,4,44)(5,15,6,16)(7,13,8,14)(9,21,10,22)(11,23,
        12,24)(17,29,18,30)(19,32)(20,31)(25,26)(35,36)(37,38) ], [ (1,28,33,37,17,2,27,34,38,18)(3,26,36,39,19)(4,25,35,40,20)(5,22,43,32,9,6,21,44,31,10)(7,24,42,30,12)(8,23,41,29,11), 
      (1,2)(5,34,13,6,33,14)(7,36,16,8,35,15)(9,28,44)(10,27,43)(11,25,42)(12,26,41)(17,18)(21,38,32,22,37,31)(23,39,30,24,40,29) ], 
  [ (1,21,26,39,9,18,2,22,25,40,10,17)(3,24,27,38,11,20)(4,23,28,37,12,19)(5,42,29,6,41,30)(7,44,31)(8,43,32)(13,35)(14,36)(15,34)(16,33), (1,18)(2,17)(3,19,4,20)(7,8)(9,43)(10,44)(11,
        41)(12,42)(13,33,14,34)(15,36,16,35)(21,31)(22,32)(23,29)(24,30)(25,26)(39,40) ], [ (1,39,25,17,5,2,40,26,18,6)(3,38,27,19,8,4,37,28,20,7)(9,16,21,41,30)(10,15,22,42,29)(11,14,24,
        44,31)(12,13,23,43,32), (1,19,11)(2,20,12)(3,18,9,4,17,10)(5,27,15)(6,28,16)(7,25,14)(8,26,13)(21,30,44,22,29,43)(23,32,41,24,31,42)(37,38) ], 
  [ (1,18,25,30,35,15,38,24,2,17,26,29,36,16,37,23)(3,20,27,32,33,13,40,21)(4,19,28,31,34,14,39,22)(5,10,7,11)(6,9,8,12)(41,44,42,43), (1,22,20,12,30)(2,21,19,11,29)(3,24,18,
        9,32,4,23,17,10,31)(5,35,37,16,27)(6,36,38,15,28)(7,33,40,14,25)(8,34,39,13,26)(41,42) ], 
  [ (1,41,16,32,2,42,15,31)(3,44,13,29,4,43,14,30)(5,38,19,22,6,37,20,21)(7,40,17,23)(8,39,18,24)(9,10)(25,28)(26,27)(33,35)(34,36), (1,10,32,38,6,21)(2,9,31,37,5,22)(3,12,29,40,8,23)(4,
        11,30,39,7,24)(13,43,18)(14,44,17)(15,41,20,16,42,19)(25,35)(26,36)(27,34,28,33) ], 
  [ (1,15,17,35,2,16,18,36)(3,13,20,33)(4,14,19,34)(5,6)(7,8)(9,31,43,22)(10,32,44,21)(11,30,42,23,12,29,41,24)(25,28,26,27)(37,40,38,39), (1,7,36,16,18,2,8,35,15,17)(3,6,34,13,20,4,
        5,33,14,19)(9,29,27,40,24,10,30,28,39,23)(11,32,26,37,21)(12,31,25,38,22)(41,42) ], 
  [ (1,12,32,41,2,11,31,42)(3,9,30,43,4,10,29,44)(5,21,28,17,6,22,27,18)(7,23,26,19)(8,24,25,20)(33,36)(34,35)(37,40,38,39), (1,33,24,7)(2,34,23,8)(3,35,22,5)(4,36,21,6)(9,30,19,41,10,
        29,20,42)(11,31,18,43)(12,32,17,44)(13,15)(14,16)(25,28,26,27)(37,38)(39,40) ], 
  [ (1,44,21,5,36,30,2,43,22,6,35,29)(3,41,23,8,33,32)(4,42,24,7,34,31)(9,39,13)(10,40,14)(11,37,16)(12,38,15)(17,25,18,26)(19,27)(20,28), (1,21,15,44,37,35,6,12,20,30,27,2,22,16,43,
        38,36,5,11,19,29,28)(3,24,14,41,40,34,7,9,18,31,25,4,23,13,42,39,33,8,10,17,32,26) ], 
  [ (1,28,36,21)(2,27,35,22)(3,25,34,23,4,26,33,24)(5,7,6,8)(9,30,41,38)(10,29,42,37)(11,31,43,40)(12,32,44,39)(13,16,14,15)(19,20), (1,20)(2,19)(3,17)(4,18)(5,14,11,42,29,39)(6,13,12,41,
        30,40)(7,16,10,43,32,37)(8,15,9,44,31,38)(21,28,36)(22,27,35)(23,25,33)(24,26,34) ], 
  [ (1,12,43,36)(2,11,44,35)(3,10,42,34,4,9,41,33)(7,8)(13,28,18,22,14,27,17,21)(15,26,20,24,16,25,19,23)(29,32)(30,31)(37,40)(38,39), (1,34,43,26,20,2,33,44,25,19)(3,35,41,27,18)(4,36,42,
        28,17)(5,6)(7,8)(9,23,32,38,15,10,24,31,37,16)(11,22,29,40,13)(12,21,30,39,14) ], 
  [ (1,19,15,37,2,20,16,38)(3,17,14,40)(4,18,13,39)(5,33,21,25)(6,34,22,26)(7,36,23,27)(8,35,24,28)(9,12)(10,11)(29,31,30,32), (1,33,15,25)(2,34,16,26)(3,35,14,27,4,36,13,28)(5,37,21,19,6,
        38,22,20)(7,40,24,18,8,39,23,17)(29,31,30,32)(41,43)(42,44) ], [ (1,28,21,20)(2,27,22,19)(3,25,24,18,4,26,23,17)(5,9,30,40)(6,10,29,39)(7,11,31,37)(8,12,32,38)(13,16)(14,15)(35,
        36)(41,44)(42,43), (1,9,7,31,2,10,8,32)(3,11,5,30)(4,12,6,29)(13,15)(14,16)(17,18)(21,44,40,26,22,43,39,25)(23,42,37,28,24,41,38,27)(33,35)(34,36) ], 
  [ (1,40,20,12,33,2,39,19,11,34)(3,37,18,10,35)(4,38,17,9,36)(5,27,15,32,23,6,28,16,31,24)(7,26,13,29,21,8,25,14,30,22)(41,42), (1,2)(5,14,6,13)(7,15,8,16)(9,37)(10,38)(11,40)(12,39)(21,
        27)(22,28)(23,25)(24,26)(29,42)(30,41)(31,43)(32,44)(35,36) ], [ (1,4,2,3)(9,26,19,36)(10,25,20,35)(11,27,17,33)(12,28,18,34)(13,43,23,39,14,44,24,40)(15,41,22,37)(16,42,21,38)(29,
        32)(30,31), (1,4)(2,3)(5,38,30,10,15,36,22,17)(6,37,29,9,16,35,21,18)(7,40,31,11,13,34,23,19,8,39,32,12,14,33,24,20)(25,42,27,44,26,41,28,43) ], 
  [ (1,18,32,13,23,35)(2,17,31,14,24,36)(3,19,29,15,22,34,4,20,30,16,21,33)(5,39,12)(6,40,11)(7,37,9,8,38,10)(25,44,26,43)(27,42,28,41), (1,24,37,10,36,14)(2,23,38,9,35,13)(3,22,40,
        11,34,15,4,21,39,12,33,16)(5,29,20,6,30,19)(7,31,17)(8,32,18)(25,41,26,42)(27,44,28,43) ], 
  [ (1,23,34,8,2,24,33,7)(3,21,35,5)(4,22,36,6)(9,11,10,12)(13,44,28,32,14,43,27,31)(15,41,25,30,16,42,26,29)(17,20,18,19)(37,38), (1,42,35)(2,41,36)(3,44,34,4,43,33)(5,30,24,6,29,23)(7,
        31,21,8,32,22)(9,20,13)(10,19,14)(11,18,15)(12,17,16)(25,26) ], [ (1,9,7,38,18,28,16,22)(2,10,8,37,17,27,15,21)(3,12,5,40,19,26,14,23,4,11,6,39,20,25,13,24)(29,42,32,43)(30,41,31,
        44)(33,35,34,36), (1,19,43,6,13,26,22,10)(2,20,44,5,14,25,21,9)(3,18,41,7,16,28,23,12)(4,17,42,8,15,27,24,11)(29,39,31,38,30,40,32,37)(33,36,34,35) ], 
  [ (1,42,2,41)(3,43,4,44)(5,26,6,25)(7,28)(8,27)(11,12)(15,16)(17,33)(18,34)(19,35)(20,36)(21,40,22,39)(23,37,24,38)(31,32), (1,25,3,28)(2,26,4,27)(5,19,9,22,34,13,39,42,6,20,10,21,33,14,
        40,41)(7,17,11,24,36,16,38,43,8,18,12,23,35,15,37,44)(29,32)(30,31) ], [ (1,23,33,27,12,2,24,34,28,11)(3,21,35,26,10,4,22,36,25,9)(5,32,19,39,15,6,31,20,40,16)(7,30,18,
        38,14)(8,29,17,37,13)(41,42), (1,25,42,10,34,22,2,26,41,9,33,21)(3,28,43,11,36,24)(4,27,44,12,35,23)(5,40,16,6,39,15)(7,38,13,8,37,14)(17,29)(18,30)(19,31,20,32) ], 
  [ (1,43,25,23)(2,44,26,24)(3,41,27,22,4,42,28,21)(5,9,39,33)(6,10,40,34)(7,11,37,36,8,12,38,35)(13,15,14,16)(17,19,18,20)(29,30)(31,32), (1,12,23,14,18)(2,11,24,13,17)(3,9,22,16,20)(4,
        10,21,15,19)(5,36,40,43,25)(6,35,39,44,26)(7,34,38,42,27)(8,33,37,41,28) ], [ (1,28)(2,27)(3,25)(4,26)(5,44)(6,43)(7,41,8,42)(9,31,10,32)(11,29,12,30)(13,14)(15,16)(17,34,18,
        33)(19,36,20,35)(21,22)(37,38)(39,40), (1,38,34)(2,37,33)(3,40,35)(4,39,36)(9,43,32,10,44,31)(11,42,29,12,41,30)(13,18,28,14,17,27)(15,20,26,16,19,25)(21,22)(23,24) ], 
  [ (5,18)(6,17)(7,20,8,19)(9,31)(10,32)(11,29,12,30)(13,22,14,21)(15,23,16,24)(25,26)(27,28)(33,44)(34,43)(35,41,36,42)(37,38), (1,3)(2,4)(5,15,7,14,6,16,8,13)(9,25,36,32,37,43,17,23)(10,
        26,35,31,38,44,18,24)(11,28,33,29,40,42,19,22,12,27,34,30,39,41,20,21) ], 
  [ (1,6,35,11,43,2,5,36,12,44)(3,7,33,10,41,4,8,34,9,42)(15,16)(17,23,40,31,26)(18,24,39,32,25)(19,21,37,30,27,20,22,38,29,28), (5,36,27,38,15)(6,35,28,37,16)(7,34,25,39,14)(8,
        33,26,40,13)(9,17,31,41,24)(10,18,32,42,23)(11,19,29,43,22)(12,20,30,44,21) ], [ (1,2)(3,4)(5,25,10,42,29)(6,26,9,41,30)(7,28,12,43,31)(8,27,11,44,32)(13,37,36,24,20)(14,38,35,23,
        19)(15,39,34,22,18)(16,40,33,21,17), (1,5,2,6)(3,7,4,8)(9,10)(15,16)(17,25,18,26)(19,27,20,28)(21,29,22,30)(23,31,24,32)(33,42)(34,41)(35,44)(36,43) ], 
  [ (1,28,9,8,41,32,2,27,10,7,42,31)(3,25,11,6,43,29,4,26,12,5,44,30)(13,36,19,14,35,20)(15,33,18,16,34,17)(21,39)(22,40)(23,37)(24,38), (1,7,28,18,16,10,2,8,27,17,15,9)(3,6,
        25,19,14,12,4,5,26,20,13,11)(21,37,22,38)(23,40)(24,39)(29,43,35,30,44,36)(31,42,33)(32,41,34) ], 
  [ (1,13,22,28,41,19)(2,14,21,27,42,20)(3,16,24,26,44,17)(4,15,23,25,43,18)(5,30,34)(6,29,33)(7,31,36)(8,32,35)(9,40)(10,39)(11,38)(12,37), (1,9,36)(2,10,35)(3,12,33)(4,11,34)(5,16,37,44,
        26,18,6,15,38,43,25,17)(7,13,40,42,27,19)(8,14,39,41,28,20)(21,32,22,31)(23,29)(24,30) ], 
  [ (1,34,16,26,9,2,33,15,25,10)(3,36,14,28,11)(4,35,13,27,12)(5,6)(7,8)(17,40,29,22,41,18,39,30,21,42)(19,38,31,24,43)(20,37,32,23,44), (1,34,10,16)(2,33,9,15)(3,36,12,13,4,35,11,
        14)(5,37,29,24,6,38,30,23)(7,40,31,22)(8,39,32,21)(17,20)(18,19)(25,26)(41,44,42,43) ], 
  [ (1,4,2,3)(5,40,23,14)(6,39,24,13)(7,37,21,15)(8,38,22,16)(9,35,28,32)(10,36,27,31)(11,33,25,30,12,34,26,29)(17,19,18,20)(41,42), (1,13,20,2,14,19)(3,16,18)(4,15,17)(5,37,24)(6,38,
        23)(7,40,21)(8,39,22)(9,36,41,10,35,42)(11,33,43,12,34,44)(25,26)(29,30)(31,32) ], 
  [ (1,41,15,20,21,39,30,36,2,42,16,19,22,40,29,35)(3,44,13,18,23,38,32,34)(4,43,14,17,24,37,31,33)(5,7)(6,8)(9,25,11,27,10,26,12,28), (1,42,40,21,10,2,41,39,22,9)(3,43,
        37,24,11)(4,44,38,23,12)(13,20,27,36,32)(14,19,28,35,31)(15,17,25,33,29,16,18,26,34,30) ], 
  [ (1,6,28,33,2,5,27,34)(3,7,26,35,4,8,25,36)(9,12,10,11)(13,41,21,19,14,42,22,20)(15,43,24,18,16,44,23,17)(31,32)(37,39)(38,40), (1,28,32,33,6)(2,27,31,34,5)(3,26,30,35,7)(4,25,29,
        36,8)(9,44,13,17,37)(10,43,14,18,38)(11,42,16,19,40,12,41,15,20,39)(23,24) ], 
  [ (1,26,18,10,5,29,15,40,22,41,34,2,25,17,9,6,30,16,39,21,42,33)(3,27,19,12,8,31,14,38,24,43,35,4,28,20,11,7,32,13,37,23,44,36), 
      (1,17,2,18)(3,20)(4,19)(5,41,40,33,25,30)(6,42,39,34,26,29)(7,44,38,35,28,32)(8,43,37,36,27,31)(9,22,16)(10,21,15)(11,23,14,12,24,13) ], 
  [ (1,38,19,16)(2,37,20,15)(3,39,18,14,4,40,17,13)(5,8,6,7)(9,27,31,36)(10,28,32,35)(11,26,30,33)(12,25,29,34)(21,23,22,24)(41,42), (1,16,20,11,42,33,2,15,19,12,41,34)(3,14,17,10,43,35,
        4,13,18,9,44,36)(5,23,6,24)(7,21,8,22)(25,38,30,26,37,29)(27,39,31,28,40,32) ], [ (1,29,36,24,2,30,35,23)(3,31,34,21)(4,32,33,22)(5,7)(6,8)(11,12)(13,28,20,39,14,27,19,40)(15,26,
        17,38)(16,25,18,37)(41,43,42,44), (1,6,41,29,22,34,2,5,42,30,21,33)(3,7,44,32,24,35,4,8,43,31,23,36)(9,40,10,39)(11,37)(12,38)(13,27,20)(14,28,19)(15,26,18,16,25,17) ], 
  [ (1,40,17,15,9,2,39,18,16,10)(3,38,19,13,12)(4,37,20,14,11)(5,34,42,25,21)(6,33,41,26,22)(7,36,43,28,24)(8,35,44,27,23)(29,30), (1,14,30,12,17,38)(2,13,29,11,18,37)(3,16,31,9,19,
        40)(4,15,32,10,20,39)(5,26,21,6,25,22)(7,27,23,8,28,24)(33,41)(34,42)(35,43)(36,44) ], 
  [ (1,20,6,36,21,12,2,19,5,35,22,11)(3,18,7,33,23,9,4,17,8,34,24,10)(13,31,14,32)(15,30,16,29)(25,39,42)(26,40,41)(27,37,43)(28,38,44), (1,29,35,6,22,44,2,30,36,5,21,43)(3,31,
        34,8,23,41,4,32,33,7,24,42)(9,14,40)(10,13,39)(11,16,37)(12,15,38)(17,25,18,26)(19,27,20,28) ], 
  [ (1,39,25,12,14,2,40,26,11,13)(3,38,27,9,15,4,37,28,10,16)(5,23,31,17,36)(6,24,32,18,35)(7,21,30,19,34,8,22,29,20,33)(41,42), (1,33,19,29,25,44,40,8,13,11,21,2,34,
        20,30,26,43,39,7,14,12,22)(3,35,18,32,27,41,37,6,15,10,24,4,36,17,31,28,42,38,5,16,9,23) ], 
  [ (1,7,2,8)(3,6)(4,5)(9,10)(11,12)(13,33,14,34)(15,35,16,36)(19,20)(21,25,22,26)(23,28,24,27)(29,30)(31,32)(37,42)(38,41)(39,43)(40,44), (1,6,2,5)(3,8,4,7)(9,37,10,38)(11,40)(12,39)(13,
        14)(15,16)(17,43,18,44)(19,42)(20,41)(21,22)(25,35,26,36)(27,34,28,33)(29,30) ], 
  [ (1,28,12,37)(2,27,11,38)(3,25,9,39)(4,26,10,40)(5,24,35,17)(6,23,36,18)(7,22,34,19,8,21,33,20)(13,15)(14,16)(29,30)(41,44)(42,43), (1,23,10,35)(2,24,9,36)(3,22,11,34,4,21,12,33)(5,
        8)(6,7)(13,44,37,28,14,43,38,27)(15,41,40,26,16,42,39,25)(17,20)(18,19)(29,30) ], 
  [ (1,35,15)(2,36,16)(3,33,13)(4,34,14)(5,20)(6,19)(7,18,8,17)(9,31,24,25,40,41)(10,32,23,26,39,42)(11,30,21,27,37,44,12,29,22,28,38,43), (1,12,44,16,19,29,5,22,38,36,28,2,11,43,15,
        20,30,6,21,37,35,27)(3,10,42,13,18,31,7,23,40,33,25,4,9,41,14,17,32,8,24,39,34,26) ], 
  [ (1,9,35,39,22,13,2,10,36,40,21,14)(3,11,33,37,24,16)(4,12,34,38,23,15)(5,29,44,6,30,43)(7,31,42,8,32,41)(17,26)(18,25)(19,27,20,28), (1,12,21,35,15,2,11,22,36,16)(3,9,23,34,
        13)(4,10,24,33,14)(5,44,27,20,30)(6,43,28,19,29)(7,42,26,17,32)(8,41,25,18,31)(37,38) ], 
  [ (1,25,34,22,40,2,26,33,21,39)(3,28,35,24,37,4,27,36,23,38)(5,16,42,17,9)(6,15,41,18,10)(7,14,44,20,12)(8,13,43,19,11), (1,32,39,27,34,23,2,31,40,28,33,24)(3,30,37,25,
        35,21)(4,29,38,26,36,22)(5,41,15)(6,42,16)(7,44,13)(8,43,14)(9,18)(10,17)(11,19,12,20) ], 
  [ (1,9,26,29,42,2,10,25,30,41)(3,11,27,31,43)(4,12,28,32,44)(5,6)(7,8)(13,20,37,35,24)(14,19,38,36,23)(15,17,40,34,21,16,18,39,33,22), (1,4,2,3)(5,12,25,31,6,11,26,32)(7,10,27,
        30,8,9,28,29)(13,14)(17,21,39,34,18,22,40,33)(19,24,38,36,20,23,37,35)(41,43)(42,44) ], 
  [ (1,30,12,35,43,21,27,19,5,38,16,2,29,11,36,44,22,28,20,6,37,15)(3,31,9,34,42,23,25,18,8,39,13,4,32,10,33,41,24,26,17,7,40,14), 
      (1,38,2,37)(3,40)(4,39)(5,35,22)(6,36,21)(7,34,23,8,33,24)(9,42,32,13,26,18,10,41,31,14,25,17)(11,44,29,16,27,20,12,43,30,15,28,19) ], 
  [ (1,12,28,22,32,42,5,17)(2,11,27,21,31,41,6,18)(3,9,26,24,29,44,8,20,4,10,25,23,30,43,7,19)(13,38,15,40)(14,37,16,39)(33,35,34,36), 
      (1,14,6,27,11,23,43,29,2,13,5,28,12,24,44,30)(3,15,7,26,10,21,42,32)(4,16,8,25,9,22,41,31)(17,39,20,37)(18,40,19,38)(33,35,34,36) ], 
  [ (1,24,14,18)(2,23,13,17)(3,22,16,19,4,21,15,20)(5,7,6,8)(9,10)(11,12)(25,33,43,29)(26,34,44,30)(27,36,42,32,28,35,41,31)(37,40,38,39), (1,8,40,2,7,39)(3,6,37,4,5,38)(9,28,36)(10,27,
        35)(11,26,34)(12,25,33)(13,19,21)(14,20,22)(15,17,24,16,18,23)(31,32)(41,42)(43,44) ], 
  [ (1,37,42,30,13)(2,38,41,29,14)(3,40,44,31,16)(4,39,43,32,15)(5,25,9,35,20)(6,26,10,36,19)(7,28,12,34,18)(8,27,11,33,17), (1,28,42,17,33,12,14,24,30,8,37,2,27,41,18,34,11,
        13,23,29,7,38)(3,26,44,19,36,9,16,21,32,5,40,4,25,43,20,35,10,15,22,31,6,39) ], 
  [ (1,36,10,25,24,6,41,30,20,14,37,2,35,9,26,23,5,42,29,19,13,38)(3,34,11,28,22,8,43,32,18,15,40,4,33,12,27,21,7,44,31,17,16,39), 
      (1,26,5,2,25,6)(3,27,8,4,28,7)(9,14,30,23,41,36)(10,13,29,24,42,35)(11,16,32,21,43,34)(12,15,31,22,44,33)(17,39,18,40)(19,38,20,37) ], 
  [ (1,43,13,33,2,44,14,34)(3,42,15,35,4,41,16,36)(5,29,37,25,6,30,38,26)(7,31,40,28,8,32,39,27)(9,11)(10,12)(17,20,18,19)(21,22), (1,34,22,2,33,21)(3,35,23,4,36,24)(5,9,18,6,10,
        17)(7,11,20)(8,12,19)(13,14)(25,39,29,26,40,30)(27,38,31,28,37,32)(41,42)(43,44) ], 
  [ (1,5,38,23,44,36,16,32,2,6,37,24,43,35,15,31)(3,8,40,22,41,34,14,30,4,7,39,21,42,33,13,29)(9,25,12,28,10,26,11,27)(17,19,18,20), 
      (1,37,41,21,29,12,34,5,2,38,42,22,30,11,33,6)(3,40,43,23,31,9,36,8)(4,39,44,24,32,10,35,7)(13,26,16,28,14,25,15,27)(17,19)(18,20) ], 
  [ (1,12,29,8,14)(2,11,30,7,13)(3,10,32,6,16)(4,9,31,5,15)(17,28,23,38,41)(18,27,24,37,42)(19,25,22,40,44,20,26,21,39,43)(35,36), (1,34,41,17,29)(2,33,42,18,30)(3,36,44,19,31)(4,35,43,
        20,32)(5,9,21,15,26)(6,10,22,16,25)(7,11,23,13,27)(8,12,24,14,28) ], [ (1,30,13,25,19,2,29,14,26,20)(3,32,16,27,18)(4,31,15,28,17)(5,23,35,42,9,6,24,36,41,10)(7,21,34,43,12)(8,22,
        33,44,11), (1,22,39,2,21,40)(3,23,37,4,24,38)(5,16,17,6,15,18)(7,13,19,8,14,20)(11,12)(25,29,34)(26,30,33)(27,31,35,28,32,36)(41,42)(43,44) ], 
  [ (1,43,9,17,2,44,10,18)(3,42,11,19)(4,41,12,20)(5,24,37,30)(6,23,38,29)(7,21,39,31,8,22,40,32)(13,16)(14,15)(33,35)(34,36), (1,2)(3,4)(7,8)(9,32)(10,31)(11,29,12,30)(13,33,14,34)(15,
        35)(16,36)(21,44,22,43)(23,41)(24,42)(25,39,26,40)(27,37,28,38) ], [ (1,25,8,34,10,37,2,26,7,33,9,38)(3,28,5,35,12,39,4,27,6,36,11,40)(13,42,21,14,41,22)(15,44,23)(16,43,24)(17,29,
        18,30)(19,32)(20,31), (1,7,39,10,35)(2,8,40,9,36)(3,5,38,12,34)(4,6,37,11,33)(13,32,20,42,21)(14,31,19,41,22)(15,30,18,44,23)(16,29,17,43,24)(25,26)(27,28) ], 
  [ (1,20,15,23,32,2,19,16,24,31)(3,17,13,21,30)(4,18,14,22,29)(5,39,28,12,42,6,40,27,11,41)(7,37,26,10,44)(8,38,25,9,43)(33,34)(35,36), (1,22,2,21)(3,24)(4,23)(5,27)(6,28)(7,25,8,26)(11,
        12)(13,34)(14,33)(15,35)(16,36)(17,32,18,31)(19,29,20,30)(39,40)(41,42)(43,44) ], 
  [ (1,36,40,41,16,17,27,11)(2,35,39,42,15,18,28,12)(3,34,38,44,13,20,25,9)(4,33,37,43,14,19,26,10)(5,31,8,30,6,32,7,29)(21,23,22,24), (1,10,14,32,28)(2,9,13,31,27)(3,12,16,
        29,25)(4,11,15,30,26)(5,17,37,34,43,6,18,38,33,44)(7,19,40,36,42)(8,20,39,35,41)(21,22) ], 
  [ (1,32,33,40,20,15,27,23,11,6,41,2,31,34,39,19,16,28,24,12,5,42)(3,30,36,37,18,13,26,22,10,7,44,4,29,35,38,17,14,25,21,9,8,43), 
      (1,41,24,39,27,11,19,34,15,6,31,2,42,23,40,28,12,20,33,16,5,32)(3,44,22,38,26,10,18,36,13,7,29,4,43,21,37,25,9,17,35,14,8,30) ], 
  [ (1,13,41,2,14,42)(3,15,44,4,16,43)(5,25,6,26)(7,28)(8,27)(9,24,19,30,35,37,10,23,20,29,36,38)(11,21,17,31,33,40)(12,22,18,32,34,39), (1,24,26,19,37)(2,23,25,20,38)(3,22,27,17,40,
        4,21,28,18,39)(5,30,14,35,41,6,29,13,36,42)(7,32,16,33,43)(8,31,15,34,44) ], [ (1,2)(3,4)(5,6)(9,41,34)(10,42,33)(11,44,36)(12,43,35)(13,24,31)(14,23,32)(15,22,30)(16,21,29)(17,25,
        40)(18,26,39)(19,27,38,20,28,37), (1,43,36)(2,44,35)(3,41,34)(4,42,33)(11,12)(13,32,25)(14,31,26)(15,29,27)(16,30,28)(17,40,23)(18,39,24)(19,38,22,20,37,21) ], 
  [ (1,29,26)(2,30,25)(3,31,28,4,32,27)(5,41,10)(6,42,9)(7,43,12,8,44,11)(13,14)(17,18)(21,40,33)(22,39,34)(23,38,35)(24,37,36), (1,11,26,7,22,2,12,25,8,21)(3,10,28,5,23)(4,9,27,6,24)(13,
        20,43,40,29,14,19,44,39,30)(15,17,42,38,31)(16,18,41,37,32)(33,34)(35,36) ], [ (1,8,15)(2,7,16)(3,5,14,4,6,13)(9,31,43,37,23,25,10,32,44,38,24,26)(11,30,42,39,21,27)(12,29,41,40,
        22,28)(17,35,18,36)(19,34,20,33), (5,6)(9,28,24,10,27,23)(11,26,21,12,25,22)(13,33,20)(14,34,19)(15,35,18)(16,36,17)(29,43,39,30,44,40)(31,41,37)(32,42,38) ], 
  [ (1,28)(2,27)(3,25)(4,26)(9,40,10,39)(11,38,12,37)(13,41,14,42)(15,44)(16,43)(17,23)(18,24)(19,21)(20,22)(29,30), (1,4,2,3)(5,16,40,31,6,15,39,32)(7,14,38,29)(8,13,37,30)(9,34,43,23,10,
        33,44,24)(11,36,41,21)(12,35,42,22)(17,18)(25,28)(26,27) ], [ (1,32,2,31)(3,30)(4,29)(7,8)(9,19,10,20)(11,17,12,18)(13,40,14,39)(15,38,16,37)(21,42,22,41)(23,44,24,43)(33,34)(35,
        36), (1,34,27)(2,33,28)(3,36,26)(4,35,25)(5,32)(6,31)(7,30,8,29)(9,39,21,15,44,20,10,40,22,16,43,19)(11,38,23,13,41,17)(12,37,24,14,42,18) ], 
  [ (1,32,17,37,2,31,18,38)(3,29,19,39)(4,30,20,40)(5,41,33,26,6,42,34,25)(7,44,36,27)(8,43,35,28)(9,12,10,11)(13,16,14,15)(21,22)(23,24), (1,24,42,31,7,38,27,9)(2,23,41,32,8,37,28,10)(3,
        21,44,29,5,40,25,12)(4,22,43,30,6,39,26,11)(13,16,14,15)(17,36,19,33,18,35,20,34) ], 
  [ (1,43,9,32,33,2,44,10,31,34)(3,41,11,29,35)(4,42,12,30,36)(5,13,27,22,17,6,14,28,21,18)(7,16,25,23,20,8,15,26,24,19)(37,38), (1,28,9,21,31,2,27,10,22,32)(3,26,12,23,
        30,4,25,11,24,29)(5,18,33,44,38,6,17,34,43,37)(7,19,35,41,40)(8,20,36,42,39)(13,14) ], 
  [ (1,21,43,2,22,44)(3,24,42)(4,23,41)(5,30,37,19,27,11)(6,29,38,20,28,12)(7,31,40,18,25,10,8,32,39,17,26,9)(13,34)(14,33)(15,36)(16,35), (1,30,37,22,11,44,5,28,35,20,15,2,29,38,21,
        12,43,6,27,36,19,16)(3,31,40,24,9,42,8,26,33,17,13,4,32,39,23,10,41,7,25,34,18,14) ], 
  [ (1,39)(2,40)(3,37)(4,38)(5,18)(6,17)(7,19,8,20)(9,41,10,42)(11,43,12,44)(13,14)(15,16)(23,24)(29,33)(30,34)(31,35)(32,36), (1,12,7,25,22)(2,11,8,26,21)(3,9,5,28,24)(4,10,6,27,23)(13,
        39,43,34,19)(14,40,44,33,20)(15,38,42,35,17)(16,37,41,36,18) ], [ (1,26,24,11,42,38,6,15)(2,25,23,12,41,37,5,16)(3,27,22,9,43,39,7,13,4,28,21,10,44,40,8,14)(17,20)(18,19)(29,33,
        32,36,30,34,31,35), (1,14,35,9,41,2,13,36,10,42)(3,15,33,12,43)(4,16,34,11,44)(5,29,24,26,38,6,30,23,25,37)(7,32,22,27,39,8,31,21,28,40)(17,18) ], 
  [ (1,35)(2,36)(3,34,4,33)(5,28,11,19,43,22)(6,27,12,20,44,21)(7,25,10,17,41,23)(8,26,9,18,42,24)(13,40,32,14,39,31)(15,37,29)(16,38,30), (1,5,16,22,30)(2,6,15,21,29)(3,7,13,24,32)(4,8,
        14,23,31)(9,33,26,42,40,10,34,25,41,39)(11,36,28,43,37,12,35,27,44,38)(17,18)(19,20) ], 
  [ (1,41,25)(2,42,26)(3,43,27)(4,44,28)(5,17,30,15,10,21)(6,18,29,16,9,22)(7,19,32,14,11,23,8,20,31,13,12,24)(33,40,34,39)(35,38)(36,37), (1,32,25,23)(2,31,26,24)(3,29,27,22)(4,30,28,
        21)(5,15,18,9)(6,16,17,10)(7,14,19,12,8,13,20,11)(33,36)(34,35)(37,39,38,40)(41,42)(43,44) ], 
  [ (1,16,33,25,10,2,15,34,26,9)(3,13,35,27,11)(4,14,36,28,12)(5,18,41,30,40,6,17,42,29,39)(7,19,43,31,37,8,20,44,32,38)(23,24), (1,34,16,7,39,19,27,30,2,33,15,8,40,
        20,28,29)(3,36,13,5,38,17,26,31)(4,35,14,6,37,18,25,32)(9,43,12,41,10,44,11,42)(21,24)(22,23) ], 
  [ (1,40,28,16,2,39,27,15)(3,37,25,13)(4,38,26,14)(5,9,31,43)(6,10,32,44)(7,11,30,41)(8,12,29,42)(17,19)(18,20)(21,22)(23,24)(33,35,34,36), (1,41,13,11,25,35,30,21)(2,42,14,12,26,36,29,
        22)(3,44,16,10,28,34,31,23,4,43,15,9,27,33,32,24)(5,40,8,37)(6,39,7,38)(17,20,18,19) ], 
  [ (1,12,33,23,17,7)(2,11,34,24,18,8)(3,9,36,21,20,6)(4,10,35,22,19,5)(13,28,37,14,27,38)(15,26,39,16,25,40)(29,41,30,42)(31,43,32,44), (9,13,10,14)(11,16)(12,15)(17,25)(18,26)(19,28,20,
        27)(21,35,22,36)(23,33,24,34)(29,43,30,44)(31,41)(32,42)(39,40) ], [ (1,4)(2,3)(5,11,8,9,6,12,7,10)(13,29,21,34,37,18,26,41)(14,30,22,33,38,17,25,42)(15,32,23,36,39,20,27,43,16,31,
        24,35,40,19,28,44), (5,33,22,26,42)(6,34,21,25,41)(7,35,24,27,43,8,36,23,28,44)(9,40,17,29,16,10,39,18,30,15)(11,38,19,31,14)(12,37,20,32,13) ], 
  [ (1,37,13,28,12,41,2,38,14,27,11,42)(3,40,15,26,9,44)(4,39,16,25,10,43)(5,32,35,6,31,36)(7,30,33,8,29,34)(17,24)(18,23)(19,21,20,22), (1,18,42,28,8,12,30,38,13,34,24,2,17,
        41,27,7,11,29,37,14,33,23)(3,20,44,26,5,10,32,40,16,36,21,4,19,43,25,6,9,31,39,15,35,22) ], 
  [ (1,6,29,20,36,2,5,30,19,35)(3,7,32,18,34)(4,8,31,17,33)(9,23,42,14,25)(10,24,41,13,26)(11,22,44,15,28)(12,21,43,16,27)(37,38), (1,16,6,27,20)(2,15,5,28,19)(3,13,8,26,18,4,14,
        7,25,17)(21,38,30,36,44,22,37,29,35,43)(23,40,32,33,41)(24,39,31,34,42) ], [ (1,9)(2,10)(3,11)(4,12)(5,14)(6,13)(7,15,8,16)(17,28,18,27)(19,26)(20,25)(29,35)(30,36)(31,33,32,
        34)(37,38)(39,40)(41,42), (1,34,22,43,13)(2,33,21,44,14)(3,35,24,41,16)(4,36,23,42,15)(5,27,9,31,38,6,28,10,32,37)(7,25,11,30,39,8,26,12,29,40)(17,18)(19,20) ], 
  [ (1,22,42,2,21,41)(3,23,44,4,24,43)(5,14,29,19,33,27)(6,13,30,20,34,28)(7,15,32,18,36,25)(8,16,31,17,35,26)(9,40,10,39)(11,37,12,38), (1,30,6,22)(2,29,5,21)(3,31,7,24,4,32,8,
        23)(9,12)(10,11)(17,44,26,36,18,43,25,35)(19,41,27,33,20,42,28,34)(37,39,38,40) ], 
  [ (1,37,31,22)(2,38,32,21)(3,40,29,23,4,39,30,24)(5,7,6,8)(9,12)(10,11)(13,36,44,25,14,35,43,26)(15,33,42,28,16,34,41,27), (1,2)(5,10,6,9)(7,12)(8,11)(13,38,14,37)(15,39,16,40)(17,34,18,
        33)(19,36,20,35)(21,22)(23,24)(25,26)(27,28)(29,41,30,42)(31,43,32,44) ], [ (1,12,28,17,15,41,40,36,2,11,27,18,16,42,39,35)(3,9,25,20,14,43,38,33,4,10,26,19,13,44,37,34)(5,29,7,
        32)(6,30,8,31)(21,23)(22,24), (1,16,18,8,35,2,15,17,7,36)(3,13,19,5,33)(4,14,20,6,34)(9,27,30,40,43)(10,28,29,39,44)(11,25,32,38,41,12,26,31,37,42)(21,22)(23,24) ], 
  [ (1,4,2,3)(5,33,9,30)(6,34,10,29)(7,36,12,32)(8,35,11,31)(13,16)(14,15)(17,27,42,24,18,28,41,23)(19,25,43,21,20,26,44,22)(39,40), (1,13)(2,14)(3,15,4,16)(5,26,6,25)(7,27,8,28)(9,19,10,
        20)(11,18,12,17)(21,22)(23,24)(29,38,30,37)(31,40)(32,39)(33,34)(35,36)(41,42)(43,44) ], 
  [ (1,17,40)(2,18,39)(3,19,38,4,20,37)(5,26,6,25)(7,28)(8,27)(9,23,16,35,30,43,10,24,15,36,29,44)(11,22,14,34,32,41,12,21,13,33,31,42), (3,4)(9,13)(10,14)(11,16)(12,15)(17,25)(18,26)(19,
        27)(20,28)(21,36,22,35)(23,34,24,33)(29,43,30,44)(31,42)(32,41) ], [ (1,38,22,7,11,35,17,16,25,31,42,2,37,21,8,12,36,18,15,26,32,41)(3,39,24,6,9,34,20,13,27,29,44,4,40,23,5,
        10,33,19,14,28,30,43), (1,8,11,35,21,32,17,26,38,41,16)(2,7,12,36,22,31,18,25,37,42,15)(3,6,10,33,23,29,20,27,40,43,13)(4,5,9,34,24,30,19,28,39,44,14) ], 
  [ (1,8,16,10,43,2,7,15,9,44)(3,6,13,12,42,4,5,14,11,41)(17,30,35,28,40)(18,29,36,27,39)(19,32,33,26,38,20,31,34,25,37)(23,24), (1,4)(2,3)(5,23,12,15)(6,24,11,16)(7,21,10,14)(8,22,
        9,13)(17,40,30,27,18,39,29,28)(19,37,32,25,20,38,31,26)(35,36)(41,43,42,44) ], [ (1,37,2,38)(3,40)(4,39)(5,9)(6,10)(7,12)(8,11)(19,20)(21,32)(22,31)(23,29)(24,30)(25,35)(26,36)(27,
        33)(28,34), (1,29,34,41,18)(2,30,33,42,17)(3,31,36,44,19)(4,32,35,43,20)(9,25,16,39,22)(10,26,15,40,21)(11,28,14,37,24)(12,27,13,38,23) ], 
  [ (1,12,44,21,29)(2,11,43,22,30)(3,9,42,24,32,4,10,41,23,31)(5,28,36,15,38,6,27,35,16,37)(7,25,34,14,40,8,26,33,13,39)(17,18), (1,5,44,28,22)(2,6,43,27,21)(3,8,42,26,23)(4,
        7,41,25,24)(9,17,13,34,32)(10,18,14,33,31)(11,19,16,35,30,12,20,15,36,29)(37,38) ], 
  [ (1,13,6,41,23,25,37,36,19,10,29)(2,14,5,42,24,26,38,35,20,9,30)(3,15,8,43,22,27,39,34,18,12,32)(4,16,7,44,21,28,40,33,17,11,31), (1,29,41)(2,30,42)(3,31,43,4,32,
        44)(5,25,10,6,26,9)(7,27,11)(8,28,12)(13,38,24,14,37,23)(15,40,22)(16,39,21)(17,18)(19,20)(33,34) ], 
  [ (1,6,21)(2,5,22)(3,7,23)(4,8,24)(9,18,33,10,17,34)(11,20,36,12,19,35)(13,14)(25,42,40)(26,41,39)(27,43,38,28,44,37)(29,30)(31,32), (1,22,44,31,14,9,37,34,6,28,18)(2,21,43,32,13,10,38,
        33,5,27,17)(3,24,41,30,15,11,40,36,8,26,19)(4,23,42,29,16,12,39,35,7,25,20) ], [ (1,43,2,44)(3,41)(4,42)(5,35)(6,36)(7,34,8,33)(11,12)(13,40)(14,39)(15,38,16,37)(17,18)(19,20)(21,
        29)(22,30)(23,32)(24,31), (1,35,20,27,22)(2,36,19,28,21)(3,34,18,26,24)(4,33,17,25,23)(5,11,29,44,16,6,12,30,43,15)(7,10,31,42,14,8,9,32,41,13) ], 
  [ (1,31,22,18,2,32,21,17)(3,29,24,20)(4,30,23,19)(5,35,28,15,6,36,27,16)(7,34,25,13,8,33,26,14)(9,12)(10,11)(37,38)(39,40)(41,44,42,43), (1,29,22,43,12)(2,30,21,44,11)(3,31,23,41,9,4,32,
        24,42,10)(5,38,15,36,27,6,37,16,35,28)(7,40,13,33,25)(8,39,14,34,26) ], [ (1,35)(2,36)(3,34,4,33)(5,22,13,11,19,32)(6,21,14,12,20,31)(7,23,15,10,18,30,8,24,16,9,17,29)(25,38,
        42)(26,37,41)(27,40,43)(28,39,44), (1,16,9,24,27,29)(2,15,10,23,28,30)(3,14,11,22,26,32)(4,13,12,21,25,31)(5,33,38)(6,34,37)(7,36,40,8,35,39)(17,44,18,43)(19,41)(20,42) ], 
  [ (1,8,2,7)(3,5,4,6)(9,38,20,23,31,34,10,37,19,24,32,33)(11,39,18,21,30,35)(12,40,17,22,29,36)(13,27,42,14,28,41)(15,25,44)(16,26,43), (1,4,2,3)(5,7)(6,8)(9,19,33,24)(10,20,34,23)(11,17,
        36,21,12,18,35,22)(13,38,27,31,14,37,28,32)(15,40,26,30,16,39,25,29) ], [ (1,15,9,33,2,16,10,34)(3,13,12,35)(4,14,11,36)(5,23,29,37)(6,24,30,38)(7,21,31,40)(8,22,32,39)(17,19)(18,
        20)(27,28)(41,43)(42,44), (1,39,13,35)(2,40,14,36)(3,37,16,34)(4,38,15,33)(5,9,44,21,6,10,43,22)(7,11,41,23)(8,12,42,24)(17,20,18,19)(25,27,26,28)(29,30) ], 
  [ (1,27,8,13,42,2,28,7,14,41)(3,25,6,15,44)(4,26,5,16,43)(9,20,40,35,31,10,19,39,36,32)(11,18,38,34,30)(12,17,37,33,29)(21,22)(23,24), (1,19,6,2,20,5)(3,17,8,4,18,7)(9,13,25)(10,
        14,26)(11,16,28,12,15,27)(21,22)(23,24)(29,35,38)(30,36,37)(31,34,39)(32,33,40)(43,44) ], 
  [ (1,14,21,40,19)(2,13,22,39,20)(3,16,23,38,18,4,15,24,37,17)(9,27,36,31,41)(10,28,35,32,42)(11,25,33,29,44,12,26,34,30,43), (1,17,36,15,2,18,35,16)(3,20,34,13,4,19,33,14)(5,
        6)(9,11)(10,12)(21,39,31,28)(22,40,32,27)(23,37,30,26)(24,38,29,25)(41,44,42,43) ], [ (1,9,43,21,20,7,38,35,2,10,44,22,19,8,37,36)(3,11,41,23,18,5,40,34)(4,12,42,24,17,6,39,33)(13,
        16,14,15)(25,29,28,32)(26,30,27,31), (1,2)(3,4)(5,6)(9,37)(10,38)(11,40)(12,39)(13,14)(17,35,18,36)(19,34,20,33)(21,30)(22,29)(23,31,24,32)(25,44)(26,43)(27,41,28,42) ], 
  [ (1,27,17)(2,28,18)(3,26,20,4,25,19)(5,22,31,6,21,32)(7,23,29)(8,24,30)(9,10)(11,12)(13,38,34,14,37,33)(15,40,35,16,39,36)(41,42)(43,44), (1,10,44,36,27,40,24,18,15,8,29)(2,9,43,35,28,
        39,23,17,16,7,30)(3,12,41,34,26,37,21,20,14,5,31)(4,11,42,33,25,38,22,19,13,6,32) ], 
  [ (3,4)(5,19,34,13,6,20,33,14)(7,17,36,16)(8,18,35,15)(9,41,39,21)(10,42,40,22)(11,44,37,24,12,43,38,23)(25,27,26,28)(29,31)(30,32), (1,35,2,36)(3,33)(4,34)(5,20,14,6,19,13)(7,18,15,8,
        17,16)(9,25,30,41,23,38,10,26,29,42,24,37)(11,28,31,43,22,40)(12,27,32,44,21,39) ], [ (1,30,8)(2,29,7)(3,32,6)(4,31,5)(9,15,35,10,16,36)(11,14,33)(12,13,34)(17,24,27)(18,23,28)(19,
        22,25,20,21,26)(41,42)(43,44), (5,31,37)(6,32,38)(7,30,39,8,29,40)(9,28,17,10,27,18)(11,26,20)(12,25,19)(13,34,22,14,33,21)(15,35,23)(16,36,24)(43,44) ], 
  [ (1,12,18,14)(2,11,17,13)(3,10,20,16,4,9,19,15)(5,34,25,42)(6,33,26,41)(7,36,28,44,8,35,27,43)(29,32,30,31)(37,39,38,40), (1,36,13,32,39,2,35,14,31,40)(3,33,16,30,37)(4,34,15,29,
        38)(5,43,26,12,17)(6,44,25,11,18)(7,41,28,10,19)(8,42,27,9,20)(23,24) ], [ (1,14,20)(2,13,19)(3,16,17,4,15,18)(5,38,23,6,37,24)(7,39,21,8,40,22)(9,36,41)(10,35,42)(11,34,44,12,33,
        43)(29,30)(31,32), (1,18,10,39,15)(2,17,9,40,16)(3,19,12,37,14)(4,20,11,38,13)(5,41,21,34,25)(6,42,22,33,26)(7,44,23,36,28,8,43,24,35,27)(31,32) ], 
  [ (1,16,5,29,21,2,15,6,30,22)(3,14,7,31,24,4,13,8,32,23)(11,12)(17,39,26,42,34)(18,40,25,41,33)(19,37,28,43,36,20,38,27,44,35), (1,5,27,12,35,38)(2,6,28,11,36,37)(3,7,25,
        9,34,40,4,8,26,10,33,39)(13,32,42,14,31,41)(15,29,44,16,30,43)(17,24)(18,23)(19,21,20,22) ], 
  [ (1,28,5,22,43)(2,27,6,21,44)(3,25,7,24,41,4,26,8,23,42)(9,33,18,31,13,10,34,17,32,14)(11,35,20,29,15,12,36,19,30,16)(37,38), (1,38,28,36,21,44,11,5,20,30,16)(2,37,27,
        35,22,43,12,6,19,29,15)(3,40,26,34,24,42,10,7,18,32,13)(4,39,25,33,23,41,9,8,17,31,14) ], 
  [ (1,3)(2,4)(5,27,37,36)(6,28,38,35)(7,25,39,33,8,26,40,34)(9,12)(10,11)(13,14)(15,16)(17,43,23,29)(18,44,24,30)(19,41,22,31,20,42,21,32), (1,7,18,25,23,37,14,43,2,8,17,26,24,38,13,
        44)(3,6,19,27,21,40,16,42)(4,5,20,28,22,39,15,41)(9,11,10,12)(29,35,31,33)(30,36,32,34) ], 
  [ (1,32,27,38,33,44,22,6,13,9,17)(2,31,28,37,34,43,21,5,14,10,18)(3,30,25,39,36,41,24,7,15,12,20)(4,29,26,40,35,42,23,8,16,11,19), 
      (1,5,33,38,27,43,9,31,17,22,14,2,6,34,37,28,44,10,32,18,21,13)(3,7,36,40,26,41,12,30,20,23,16,4,8,35,39,25,42,11,29,19,24,15) ], 
  [ (1,23,41,6,19,2,24,42,5,20)(3,22,44,7,18,4,21,43,8,17)(9,14,36,26,30)(10,13,35,25,29)(11,16,34,27,31,12,15,33,28,32)(39,40), (1,42,13,38,25,9,2,41,14,37,26,10)(3,44,
        15,39,27,11)(4,43,16,40,28,12)(5,35,23)(6,36,24)(7,34,21,8,33,22)(17,32)(18,31)(19,29)(20,30) ], 
  [ (1,5,20,42)(2,6,19,41)(3,7,17,44)(4,8,18,43)(9,16,37,31,10,15,38,32)(11,14,39,29)(12,13,40,30)(25,28,26,27)(33,35)(34,36), (1,28,33,41,8,18,2,27,34,42,7,17)(3,26,35,44,6,20)(4,25,36,
        43,5,19)(9,32,16)(10,31,15)(11,29,14,12,30,13)(21,40,22,39)(23,38,24,37) ], [ (1,38,2,37)(3,39,4,40)(5,18,35,13,21,41,6,17,36,14,22,42)(7,20,34,16,24,43,8,19,33,15,23,44)(9,32,26,
        10,31,25)(11,30,27,12,29,28), (1,30,28,11,38)(2,29,27,12,37)(3,32,25,10,39)(4,31,26,9,40)(5,44,22,20,15,6,43,21,19,16)(7,41,24,18,14,8,42,23,17,13) ], 
  [ (1,38,6,43,21,2,37,5,44,22)(3,39,7,42,23)(4,40,8,41,24)(9,33,31,13,18,10,34,32,14,17)(11,36,30,15,20)(12,35,29,16,19), (1,15,11,38,43,27)(2,16,12,37,44,28)(3,14,10,40,41,
        25)(4,13,9,39,42,26)(5,35,6,36)(7,34)(8,33)(17,24,32)(18,23,31)(19,21,30,20,22,29) ], 
  [ (1,20,23,36,44,16,25,12,2,19,24,35,43,15,26,11)(3,18,21,33,41,14,28,10,4,17,22,34,42,13,27,9)(5,37,8,39)(6,38,7,40)(29,31)(30,32), (1,39,24,16,2,40,23,15)(3,37,21,13,
        4,38,22,14)(5,36,20,10,6,35,19,9)(7,34,17,11)(8,33,18,12)(27,28)(29,31,30,32)(41,44,42,43) ], 
  [ (5,43,25,6,44,26)(7,42,27,8,41,28)(9,21,19)(10,22,20)(11,23,18,12,24,17)(13,14)(15,16)(29,37,34)(30,38,33)(31,39,36,32,40,35), (1,14,18,43,31)(2,13,17,44,32)(3,15,20,42,30)(4,16,19,41,
        29)(5,6)(9,28,38,22,33)(10,27,37,21,34)(11,25,39,24,36,12,26,40,23,35) ], [ (1,5,20,41)(2,6,19,42)(3,8,18,43)(4,7,17,44)(9,16,38,31,10,15,37,32)(11,14,40,29,12,13,39,30)(21,22)(25,
        28,26,27)(33,35)(34,36), (1,40,41,10)(2,39,42,9)(3,37,43,12,4,38,44,11)(5,7,6,8)(13,30,28,34)(14,29,27,33)(15,31,25,36)(16,32,26,35)(17,19)(18,20)(21,22)(23,24) ], 
  [ (1,2)(3,4)(5,13,44,40,23)(6,14,43,39,24)(7,16,41,37,21,8,15,42,38,22)(9,33,29,28,19,10,34,30,27,20)(11,35,32,25,17)(12,36,31,26,18), (1,2)(3,4)(5,38,9)(6,37,10)(7,40,11,8,39,12)(13,
        14)(17,27,32,18,28,31)(19,25,30,20,26,29)(21,43,33,22,44,34)(23,42,35,24,41,36) ], 
  [ (1,7,11,37,24,29,2,8,12,38,23,30)(3,6,9,39,22,31,4,5,10,40,21,32)(13,17,14,18)(15,19,16,20)(25,35,44,26,36,43)(27,33,42,28,34,41), (1,12,28,8,41,23,38,33,14,29,17,
        2,11,27,7,42,24,37,34,13,30,18)(3,10,26,5,44,21,39,36,16,31,20,4,9,25,6,43,22,40,35,15,32,19) ], 
  [ (1,2)(5,43,11,36,6,44,12,35)(7,41,10,33,8,42,9,34)(13,22,25,37,14,21,26,38)(15,23,28,39)(16,24,27,40)(17,19,18,20)(29,32,30,31), (1,39,26,5,2,40,25,6)(3,38,27,8)(4,37,28,7)(9,24,
        34,43,10,23,33,44)(11,21,36,41)(12,22,35,42)(13,15)(14,16)(19,20)(29,32,30,31) ], [ (1,36,28,42,7,39,22,10,14,19,31,2,35,27,41,8,40,21,9,13,20,32)(3,34,26,43,6,38,23,11,16,18,30,4,
        33,25,44,5,37,24,12,15,17,29), (1,39,22,10,42)(2,40,21,9,41)(3,37,23,11,44,4,38,24,12,43)(5,33,25,16,29)(6,34,26,15,30)(7,35,27,13,32,8,36,28,14,31)(17,18)(19,20) ], 
  [ (1,15,29,12,27,44,5,36,37,21,20)(2,16,30,11,28,43,6,35,38,22,19)(3,13,31,9,25,41,7,34,39,24,17)(4,14,32,10,26,42,8,33,40,23,18), 
      (1,37,19,12,15,22,29,44,5,36,28,2,38,20,11,16,21,30,43,6,35,27)(3,40,17,10,14,24,32,41,8,34,25,4,39,18,9,13,23,31,42,7,33,26) ], 
  [ (1,32,42,8,22)(2,31,41,7,21)(3,30,44,5,24,4,29,43,6,23)(9,20,13,27,39)(10,19,14,28,40)(11,18,15,26,38)(12,17,16,25,37)(35,36), (1,12,17,43,7,25,16,29)(2,11,18,44,8,26,15,30)(3,
        9,20,41,6,27,14,31)(4,10,19,42,5,28,13,32)(21,38,24,39,22,37,23,40)(33,36,34,35) ], 
  [ (1,22,20,13,33,30,2,21,19,14,34,29)(3,23,18,16,36,31,4,24,17,15,35,32)(5,28,41,6,27,42)(7,25,43)(8,26,44)(9,37,10,38)(11,39)(12,40), (1,31,24)(2,32,23)(3,30,21)(4,29,22)(5,11,40)(6,12,
        39)(7,10,38)(8,9,37)(13,36,17,14,35,18)(15,34,20,16,33,19)(27,28)(43,44) ], [ (1,21,2,22)(3,23)(4,24)(5,10)(6,9)(7,11)(8,12)(13,44)(14,43)(15,42,16,41)(17,18)(27,28)(29,39,30,
        40)(31,37)(32,38)(33,34), (1,15,3,13,2,16,4,14)(5,23,43,32,33,11,38,28)(6,24,44,31,34,12,37,27)(7,22,42,30,35,9,39,25)(8,21,41,29,36,10,40,26)(17,19,18,20) ], 
  [ (5,28)(6,27)(7,26)(8,25)(9,24)(10,23)(11,22,12,21)(13,40)(14,39)(15,38)(16,37)(17,42,18,41)(19,44)(20,43)(29,30)(35,36), (1,29,42,2,30,41)(3,32,44,4,31,43)(5,24,10,38,26,13)(6,23,9,37,
        25,14)(7,22,12,39,27,15,8,21,11,40,28,16)(17,33)(18,34)(19,36,20,35) ], 
  [ (1,19,15,36,37,30,28,44,11,5,21,2,20,16,35,38,29,27,43,12,6,22)(3,18,14,34,39,32,26,42,10,8,23,4,17,13,33,40,31,25,41,9,7,24), 
      (1,12,15,38,21,2,11,16,37,22)(3,9,13,39,23)(4,10,14,40,24)(5,29,27,43,19,6,30,28,44,20)(7,32,26,41,17,8,31,25,42,18)(33,34) ], 
  [ (1,38,21,16,19,5)(2,37,22,15,20,6)(3,40,24,14,17,8)(4,39,23,13,18,7)(9,32,42,10,31,41)(11,29,43)(12,30,44)(25,34)(26,33)(27,35,28,36), (1,15,38,31,42,21,2,16,37,32,41,22)(3,13,39,30,
        43,24)(4,14,40,29,44,23)(5,20,9,6,19,10)(7,18,11)(8,17,12)(25,36,26,35)(27,34,28,33) ], 
  [ (1,27,35,2,28,36)(3,26,33)(4,25,34)(5,12,38,6,11,37)(7,10,39,8,9,40)(13,41,31)(14,42,32)(15,43,30,16,44,29)(21,22)(23,24), (1,29,24,17,8)(2,30,23,18,7)(3,32,22,20,6,4,31,21,19,5)(9,15,
        39,36,43)(10,16,40,35,44)(11,13,37,34,42,12,14,38,33,41)(25,26)(27,28) ], 
  [ (1,30,7,9,39,16,23,44,27,17,36,2,29,8,10,40,15,24,43,28,18,35)(3,32,5,12,38,14,22,42,25,20,34,4,31,6,11,37,13,21,41,26,19,33), 
      (1,44,10)(2,43,9)(3,42,11)(4,41,12)(5,13,21)(6,14,22)(7,15,24,8,16,23)(17,18)(19,20)(27,28)(29,40,35,30,39,36)(31,38,34,32,37,33) ], 
  [ (1,20,23,41,5)(2,19,24,42,6)(3,17,21,43,8,4,18,22,44,7)(9,30,37,25,35)(10,29,38,26,36)(11,32,40,27,33,12,31,39,28,34), (1,6,26,33,19,24,29,12)(2,5,25,34,20,23,30,11)(3,
        8,28,35,17,22,31,10)(4,7,27,36,18,21,32,9)(13,16)(14,15)(37,43,39,41)(38,44,40,42) ], 
  [ (1,24,26,31,2,23,25,32)(3,22,28,30,4,21,27,29)(5,10,17,16,6,9,18,15)(7,11,20,14,8,12,19,13)(33,36)(34,35)(37,39,38,40)(41,42), (1,31,8,9,20,2,32,7,10,19)(3,30,5,12,17)(4,29,
        6,11,18)(13,28,36,40,21)(14,27,35,39,22)(15,25,34,38,24,16,26,33,37,23) ], [ (1,2)(3,4)(5,14,21,12,42,6,13,22,11,41)(7,16,23,10,44)(8,15,24,9,43)(17,39,36,28,29,18,40,35,27,30)(19,
        38,34,25,31)(20,37,33,26,32), (1,15,20,7,32,34,38,24,10,44,26)(2,16,19,8,31,33,37,23,9,43,25)(3,13,18,6,30,36,40,22,12,42,27)(4,14,17,5,29,35,39,21,11,41,28) ], 
  [ (1,18,36,12,32)(2,17,35,11,31)(3,20,34,9,29,4,19,33,10,30)(5,43,39,13,23)(6,44,40,14,24)(7,41,38,16,22,8,42,37,15,21)(25,26)(27,28), (1,42,13,2,41,14)(3,43,15,4,44,16)(7,8)(9,19,35,10,
        20,36)(11,17,33,12,18,34)(21,32,40,22,31,39)(23,30,37,24,29,38)(25,26) ], 
  [ (1,22,37,41,35,11,32,15,26,17,8,2,21,38,42,36,12,31,16,25,18,7)(3,23,39,44,33,9,29,14,27,20,5,4,24,40,43,34,10,30,13,28,19,6), 
      (1,11,8,26,21)(2,12,7,25,22)(3,9,6,27,24,4,10,5,28,23)(13,40,43,33,20)(14,39,44,34,19)(15,38,41,36,17,16,37,42,35,18)(29,30)(31,32) ], 
  [ (1,12,36,43)(2,11,35,44)(3,10,33,41)(4,9,34,42)(13,15)(14,16)(17,19)(18,20)(21,31,27,39)(22,32,28,40)(23,29,25,37)(24,30,26,38), (1,25,29,2,26,30)(3,27,32)(4,28,31)(5,39,42,34,10,21,6,
        40,41,33,9,22)(7,37,43,36,11,23)(8,38,44,35,12,24)(13,20,14,19)(15,18,16,17) ], 
  [ (1,44,30,26,5,35,21,17)(2,43,29,25,6,36,22,18)(3,41,31,27,8,33,23,19,4,42,32,28,7,34,24,20)(9,39,11,37,10,40,12,38)(13,15)(14,16), (1,7,34,27,44,29,21,9)(2,8,33,28,
        43,30,22,10)(3,6,36,26,41,32,23,12,4,5,35,25,42,31,24,11)(13,16)(14,15)(17,40,19,38,18,39,20,37) ], 
  [ (1,19,11,43,38,5,2,20,12,44,37,6)(3,18,9,41,39,7,4,17,10,42,40,8)(13,23,33)(14,24,34)(15,21,36)(16,22,35)(25,32)(26,31)(27,30)(28,29), (1,6,2,5)(3,8,4,7)(9,37)(10,38)(11,39,12,40)(15,
        16)(17,43,18,44)(19,42)(20,41)(21,22)(25,35,26,36)(27,34,28,33)(29,30)(31,32) ], [ (1,38,2,37)(3,39)(4,40)(5,9)(6,10)(7,12,8,11)(15,16)(21,31)(22,32)(23,30,24,29)(25,36)(26,35)(27,
        34)(28,33), (1,36,26,38,2,35,25,37)(3,34,28,40)(4,33,27,39)(5,18,9,16,6,17,10,15)(7,19,12,13)(8,20,11,14)(21,24)(22,23)(29,32)(30,31)(41,42)(43,44) ], 
  [ (1,18,44,30,39,35,9,24,8,27,16,2,17,43,29,40,36,10,23,7,28,15)(3,19,42,31,38,33,11,22,5,26,14,4,20,41,32,37,34,12,21,6,25,13), 
      (1,15,27,30,35,2,16,28,29,36)(3,13,26,32,33)(4,14,25,31,34)(5,37,11,19,21)(6,38,12,20,22)(7,39,10,17,23)(8,40,9,18,24)(43,44) ], 
  [ (1,20,7,40,22)(2,19,8,39,21)(3,17,5,37,23)(4,18,6,38,24)(9,35,31,41,27)(10,36,32,42,28)(11,34,29,44,26,12,33,30,43,25)(13,14), (1,32,3,30)(2,31,4,29)(5,39,18,43,21,35,28,9,6,
        40,17,44,22,36,27,10)(7,37,19,42,24,33,26,11,8,38,20,41,23,34,25,12)(13,15)(14,16) ], 
  [ (1,44,32,26,24,2,43,31,25,23)(3,42,30,28,22)(4,41,29,27,21)(5,40,14,35,17,6,39,13,36,18)(7,37,16,33,20,8,38,15,34,19)(9,10), (1,13,36,18,32,44,23,39,26,6,11)(2,14,35,
        17,31,43,24,40,25,5,12)(3,16,33,20,29,42,21,37,27,7,9)(4,15,34,19,30,41,22,38,28,8,10) ], 
  [ (1,40,42,22,9,2,39,41,21,10)(3,37,44,24,11)(4,38,43,23,12)(5,30,34,18,15)(6,29,33,17,16)(7,32,35,20,14)(8,31,36,19,13)(25,26), (1,39,34,31,10,22,16,7)(2,40,33,32,9,21,15,8)(3,
        37,36,29,11,23,13,5,4,38,35,30,12,24,14,6)(17,44,20,41)(18,43,19,42)(25,27,26,28) ], 
  [ (1,25,22)(2,26,21)(3,28,23)(4,27,24)(7,8)(9,10)(11,12)(13,20,43)(14,19,44)(15,18,41)(16,17,42)(29,39,33)(30,40,34)(31,37,36,32,38,35), (1,12,31,24,40)(2,11,32,23,39)(3,9,30,22,38)(4,
        10,29,21,37)(5,6)(7,8)(13,17,43,26,35,14,18,44,25,36)(15,20,42,28,33,16,19,41,27,34) ], 
  [ (1,38,19,16,43)(2,37,20,15,44)(3,40,17,13,42)(4,39,18,14,41)(5,30,22,36,28)(6,29,21,35,27)(7,32,24,33,25)(8,31,23,34,26), (1,23,16)(2,24,15)(3,22,14,4,21,13)(5,18,42,29,11,36,6,17,
        41,30,12,35)(7,19,44,31,9,34)(8,20,43,32,10,33)(25,37)(26,38)(27,40)(28,39) ], [ (1,36,14,18,24,6,40,25,12,31,44)(2,35,13,17,23,5,39,26,11,32,43)(3,33,15,19,21,7,37,28,9,29,41)(4,
        34,16,20,22,8,38,27,10,30,42), (1,2)(5,44,24,14,39,6,43,23,13,40)(7,41,22,16,38)(8,42,21,15,37)(9,29,19,33,27,10,30,20,34,28)(11,31,18,35,25,12,32,17,36,26) ], 
  [ (1,28,21,35)(2,27,22,36)(3,25,24,33,4,26,23,34)(5,41,16,10)(6,42,15,9)(7,43,14,12,8,44,13,11)(17,18)(29,32)(30,31)(37,40,38,39), (1,3,2,4)(5,26,11,13)(6,25,12,14)(7,28,10,16)(8,27,9,
        15)(17,20)(18,19)(21,36,37,44,22,35,38,43)(23,34,39,41,24,33,40,42)(31,32) ], [ (1,15,34,9,26)(2,16,33,10,25)(3,14,36,11,28,4,13,35,12,27)(5,21,39,29,17,6,22,40,30,18)(7,23,38,32,
        19,8,24,37,31,20)(43,44), (1,22,2,21)(3,23)(4,24)(5,39,16,9,30,41)(6,40,15,10,29,42)(7,37,13,11,31,44,8,38,14,12,32,43)(17,34,25)(18,33,26)(19,36,28)(20,35,27) ], 
  [ (1,34,29,27,12,8,41,13,37,17,24,2,33,30,28,11,7,42,14,38,18,23)(3,35,31,26,10,5,43,15,40,20,21,4,36,32,25,9,6,44,16,39,19,22), 
      (1,33,14,18,41,12,2,34,13,17,42,11)(3,35,15,19,43,10)(4,36,16,20,44,9)(5,25,6,26)(7,28)(8,27)(21,31,40,22,32,39)(23,29,37,24,30,38) ], 
  [ (1,35,44,17,40,2,36,43,18,39)(3,33,41,20,37)(4,34,42,19,38)(5,13,12,26,32)(6,14,11,25,31)(7,15,10,27,29,8,16,9,28,30)(21,22)(23,24), (1,41,33,17,30,2,42,34,18,29)(3,43,35,20,
        32,4,44,36,19,31)(5,40,25,15,10)(6,39,26,16,9)(7,37,27,13,12)(8,38,28,14,11)(21,22)(23,24) ], 
  [ (1,7,36,15,18)(2,8,35,16,17)(3,5,34,14,19,4,6,33,13,20)(9,30,27,40,23,10,29,28,39,24)(11,31,25,37,22)(12,32,26,38,21), (1,37,14,9)(2,38,13,10)(3,40,16,11,4,39,15,12)(7,8)(17,
        36,31,24)(18,35,32,23)(19,34,30,22,20,33,29,21)(25,27)(26,28)(41,43,42,44) ], [ (1,5,2,6)(3,8)(4,7)(9,10)(11,12)(13,14)(17,26)(18,25)(19,27,20,28)(21,30,22,29)(23,31,24,32)(33,42,
        34,41)(35,44,36,43)(39,40), (1,6,18,9,37,44)(2,5,17,10,38,43)(3,7,20,12,39,42,4,8,19,11,40,41)(13,33,27,14,34,28)(15,36,25,16,35,26)(21,32)(22,31)(23,29,24,30) ], 
  [ (1,30,26,14)(2,29,25,13)(3,32,27,15)(4,31,28,16)(5,7)(6,8)(9,44,23,34)(10,43,24,33)(11,41,22,36,12,42,21,35)(17,18)(37,40)(38,39), (1,30,22,43,12,2,29,21,44,11)(3,31,24,41,10)(4,32,23,
        42,9)(5,37,15,35,28)(6,38,16,36,27)(7,40,13,33,25,8,39,14,34,26) ], [ (1,43,19,6,33,22,40,32)(2,44,20,5,34,21,39,31)(3,41,17,7,35,24,37,30,4,42,18,8,36,23,38,29)(9,
        12)(10,11)(13,25,16,28,14,26,15,27), (1,25,36,37)(2,26,35,38)(3,27,33,40,4,28,34,39)(5,8,6,7)(9,11,10,12)(13,22,19,32,14,21,20,31)(15,24,18,30)(16,23,17,29)(41,42)(43,44) ], 
  [ (1,18,14,12,24)(2,17,13,11,23)(3,20,16,9,22,4,19,15,10,21)(5,36,31,40,43,6,35,32,39,44)(7,33,30,38,41,8,34,29,37,42)(27,28), (1,37,10,6)(2,38,9,5)(3,40,12,8)(4,39,11,7)(13,
        14)(15,16)(17,29,44,24,18,30,43,23)(19,31,41,22)(20,32,42,21)(25,28,26,27)(33,36)(34,35) ], 
  [ (1,26,23,43)(2,25,24,44)(3,27,21,42)(4,28,22,41)(5,16,39,19,6,15,40,20)(7,13,37,18)(8,14,38,17)(9,12)(10,11)(29,30)(31,32)(33,36,34,35), (1,16,39,24,28,2,15,40,23,27)(3,14,38,22,25,4,
        13,37,21,26)(5,41,20,34,11)(6,42,19,33,12)(7,44,18,35,9,8,43,17,36,10)(31,32) ], 
  [ (1,36,6,44)(2,35,5,43)(3,34,8,41,4,33,7,42)(9,10)(11,12)(13,15,14,16)(17,30,26,22)(18,29,25,21)(19,31,27,23)(20,32,28,24)(37,40)(38,39), (1,19,27,6,23,31)(2,20,28,5,24,32)(3,17,26,8,
        21,30,4,18,25,7,22,29)(9,35,43,10,36,44)(11,34,41,12,33,42)(13,38,14,37)(15,40)(16,39) ], 
  [ (1,15,33,31,20,2,16,34,32,19)(3,14,35,29,17)(4,13,36,30,18)(5,40,11,42,28,6,39,12,41,27)(7,38,9,44,25,8,37,10,43,26)(23,24), (1,14,19,44,36,40,28,6)(2,13,20,43,35,39,
        27,5)(3,16,17,42,33,37,26,8,4,15,18,41,34,38,25,7)(9,30,11,31)(10,29,12,32)(21,24,22,23) ], 
  [ (1,44,37,10,17,6)(2,43,38,9,18,5)(3,42,39,11,19,7)(4,41,40,12,20,8)(13,28,34)(14,27,33)(15,25,35,16,26,36)(21,32,22,31)(23,29)(24,30), (1,31,13,2,32,14)(3,30,16)(4,29,15)(5,27,44,21,
        17,9,6,28,43,22,18,10)(7,25,41,24,20,12,8,26,42,23,19,11)(33,37,34,38)(35,40)(36,39) ], 
  [ (1,33,10,25,2,34,9,26)(3,35,12,27)(4,36,11,28)(5,8,6,7)(13,14)(17,24,29,44)(18,23,30,43)(19,21,31,41,20,22,32,42)(37,39)(38,40), (1,33,8,37)(2,34,7,38)(3,35,6,40)(4,36,5,39)(9,12,10,
        11)(13,19,42,32)(14,20,41,31)(15,18,44,29,16,17,43,30)(25,27)(26,28) ], [ (1,32,9,19,7)(2,31,10,20,8)(3,29,12,17,6,4,30,11,18,5)(13,36,27,40,42)(14,35,28,39,41)(15,33,25,38,44,16,
        34,26,37,43)(21,22)(23,24), (1,27,21,39,10,13,36,31,42,19,7)(2,28,22,40,9,14,35,32,41,20,8)(3,25,23,38,12,16,33,30,43,18,5)(4,26,24,37,11,15,34,29,44,17,6) ], 
  [ (1,23,6,25,43,39,2,24,5,26,44,40)(3,21,8,27,41,37)(4,22,7,28,42,38)(9,34,10,33)(11,35)(12,36)(13,17,32,14,18,31)(15,19,29,16,20,30), (1,18,25,43,31,12,6,35,23,39,14,2,17,
        26,44,32,11,5,36,24,40,13)(3,20,27,41,29,9,8,33,21,38,15,4,19,28,42,30,10,7,34,22,37,16) ], 
  [ (1,12,22,18,38,16,7,36,31,25,42)(2,11,21,17,37,15,8,35,32,26,41)(3,10,23,19,39,14,6,33,29,28,43)(4,9,24,20,40,13,5,34,30,27,44), (1,42,37,25,36)(2,41,38,26,35)(3,
        43,39,28,34,4,44,40,27,33)(5,9,24,20,30,6,10,23,19,29)(7,11,22,18,31,8,12,21,17,32)(15,16) ], 
  [ (1,18,11,31,26,2,17,12,32,25)(3,19,10,29,27,4,20,9,30,28)(5,24,39,13,44)(6,23,40,14,43)(7,21,37,16,41,8,22,38,15,42)(33,34), (1,4)(2,3)(5,32,20,40,6,31,19,39)(7,29,18,37,
        8,30,17,38)(9,24,25,41,10,23,26,42)(11,21,28,44)(12,22,27,43)(33,35,34,36) ], [ (1,2)(5,14)(6,13)(7,15)(8,16)(17,35)(18,36)(19,34,20,33)(21,42)(22,41)(23,43)(24,44)(25,31)(26,
        32)(27,29,28,30)(37,38), (1,27,41)(2,28,42)(3,26,43)(4,25,44)(5,15)(6,16)(7,14)(8,13)(9,30,36,18,21,37,10,29,35,17,22,38)(11,32,34,20,23,40,12,31,33,19,24,39) ], 
  [ (1,14,12,37,30,8,23,33,28,18,42,2,13,11,38,29,7,24,34,27,17,41)(3,16,10,39,31,5,22,35,26,19,44,4,15,9,40,32,6,21,36,25,20,43), 
      (5,26,44,6,25,43)(7,27,42)(8,28,41)(9,19,21,10,20,22)(11,17,24)(12,18,23)(29,33,37)(30,34,38)(31,35,39)(32,36,40) ], 
  [ (1,30,25)(2,29,26)(3,31,28,4,32,27)(5,42,10)(6,41,9)(7,44,11,8,43,12)(13,14)(15,16)(21,40,33)(22,39,34)(23,38,36)(24,37,35), (1,34,9,30,25,39,18,16,6,22,42)(2,33,10,29,26,40,17,15,5,
        21,41)(3,35,11,32,27,38,19,14,7,23,44)(4,36,12,31,28,37,20,13,8,24,43) ], [ (1,37,33,24)(2,38,34,23)(3,39,35,21)(4,40,36,22)(9,17,15,41)(10,18,16,42)(11,19,13,44)(12,20,14,43)(25,
        27,26,28)(29,32,30,31), (1,32,13,22,10,2,31,14,21,9)(3,30,16,23,11,4,29,15,24,12)(5,37,18,33,43)(6,38,17,34,44)(7,40,19,36,42)(8,39,20,35,41)(25,26)(27,28) ], 
  [ (1,36,23,44,18,2,35,24,43,17)(3,33,21,42,20,4,34,22,41,19)(5,32,26,13,12,6,31,25,14,11)(7,30,27,16,10,8,29,28,15,9)(37,38)(39,40), (1,30,12)(2,29,11)(3,32,10)(4,31,9)(5,16,36,
        6,15,35)(7,13,33)(8,14,34)(17,41,23,18,42,24)(19,44,22,20,43,21)(39,40) ], [ (1,15,26,41,21)(2,16,25,42,22)(3,13,27,44,23,4,14,28,43,24)(5,10,30,33,39)(6,9,29,34,40)(7,11,31,35,
        38)(8,12,32,36,37)(17,18), (1,22,41,6,9,33,16,40,25,18,29)(2,21,42,5,10,34,15,39,26,17,30)(3,23,43,8,12,36,14,38,28,20,31)(4,24,44,7,11,35,13,37,27,19,32) ], 
  [ (1,14,19,26,2,13,20,25)(3,15,18,27)(4,16,17,28)(5,7)(6,8)(9,12)(10,11)(21,37,43,35)(22,38,44,36)(23,39,42,33,24,40,41,34)(29,30)(31,32), (1,42,25,10,5,2,41,26,9,6)(3,43,27,12,7,4,44,
        28,11,8)(13,19,37,23,36,14,20,38,24,35)(15,18,40,22,34)(16,17,39,21,33)(31,32) ], 
  [ (1,2)(3,4)(5,20,6,19)(7,17,8,18)(9,39,10,40)(11,37)(12,38)(13,33)(14,34)(15,36)(16,35)(21,22)(25,31)(26,32)(27,30,28,29)(41,42), (1,20,27,29,12,15,22,6,37,36,43,2,19,28,30,11,16,21,5,
        38,35,44)(3,18,26,32,9,14,24,7,40,33,41,4,17,25,31,10,13,23,8,39,34,42) ], 
  [ (1,34,25,10,16,2,33,26,9,15)(3,35,28,12,14)(4,36,27,11,13)(5,30,41,22,18)(6,29,42,21,17)(7,32,44,23,20,8,31,43,24,19), (3,4)(5,40,6,39)(7,37,8,38)(9,30,10,29)(11,31,12,32)(13,44,
        14,43)(15,41)(16,42)(17,26,18,25)(19,28)(20,27)(33,34) ], [ (5,22,16,29)(6,21,15,30)(7,23,13,32,8,24,14,31)(9,38,17,36,10,37,18,35)(11,40,19,33,12,39,20,34)(25,28)(26,27)(41,43,42,
        44), (1,4)(2,3)(5,30,20,28)(6,29,19,27)(7,31,18,25,8,32,17,26)(9,16,40,36)(10,15,39,35)(11,13,38,34)(12,14,37,33)(21,24)(22,23)(43,44) ], 
  [ (1,25,39,6,17)(2,26,40,5,18)(3,27,38,8,19,4,28,37,7,20)(9,42,33,15,30,10,41,34,16,29)(11,43,35,13,31)(12,44,36,14,32), (1,6,33)(2,5,34)(3,7,35,4,8,36)(9,15,21,42,18,39,
        10,16,22,41,17,40)(11,13,23,43,19,38,12,14,24,44,20,37)(25,29,26,30)(27,32)(28,31) ], 
  [ (1,16,34,17,28,24,5,44)(2,15,33,18,27,23,6,43)(3,14,35,20,25,21,7,41)(4,13,36,19,26,22,8,42)(9,39,11,37,10,40,12,38)(29,31,30,32), (1,19,37,16,43)(2,20,38,15,44)(3,17,39,
        14,42,4,18,40,13,41)(5,27,11,35,21)(6,28,12,36,22)(7,26,10,33,23,8,25,9,34,24)(29,30)(31,32) ], 
  [ (1,7,43,2,8,44)(3,6,42)(4,5,41)(9,16,23)(10,15,24)(11,14,21,12,13,22)(17,35,28,18,36,27)(19,34,26,20,33,25)(29,30)(39,40), (1,30,39,35,43,28,9,8,17,15,24)(2,29,40,36,44,27,10,7,18,
        16,23)(3,32,38,33,42,25,11,5,20,13,22)(4,31,37,34,41,26,12,6,19,14,21) ], [ (1,23,44,25,31,2,24,43,26,32)(3,22,42,27,29,4,21,41,28,30)(5,35,11,40,17)(6,36,12,39,18)(7,34,
        10,38,19,8,33,9,37,20)(15,16), (1,44,24,20,40,7,28,11,2,43,23,19,39,8,27,12)(3,41,21,18,38,5,25,10,4,42,22,17,37,6,26,9)(13,16,14,15)(29,35,32,33,30,36,31,34) ], 
  [ (1,23,35,30,9)(2,24,36,29,10)(3,21,34,32,12,4,22,33,31,11)(5,20,13,42,38,6,19,14,41,37)(7,17,15,44,40,8,18,16,43,39)(27,28), (1,41,3,43,2,42,4,44)(5,17,37,22,15,9,
        35,29,6,18,38,21,16,10,36,30)(7,19,39,23,13,12,34,32)(8,20,40,24,14,11,33,31)(25,27)(26,28) ], 
  [ (1,5,15,2,6,16)(3,8,14,4,7,13)(9,25,18)(10,26,17)(11,27,19,12,28,20)(21,22)(23,24)(29,30)(31,32)(33,39,41,34,40,42)(35,38,44)(36,37,43), (1,20,36,15,27,11,38,22,30,6,44,2,19,35,16,28,
        12,37,21,29,5,43)(3,17,33,13,26,9,40,23,32,7,41,4,18,34,14,25,10,39,24,31,8,42) ], 
  [ (1,22,35,38,16)(2,21,36,37,15)(3,23,33,39,14)(4,24,34,40,13)(5,19,30,27,43,6,20,29,28,44)(7,18,31,26,41,8,17,32,25,42), (1,43,15,11,20,22,36,38,27,29,6,2,44,16,12,
        19,21,35,37,28,30,5)(3,41,14,9,17,24,33,40,26,32,7,4,42,13,10,18,23,34,39,25,31,8) ], 
  [ (1,24,7)(2,23,8)(3,21,5,4,22,6)(9,43,16,10,44,15)(11,41,13)(12,42,14)(17,30,27,18,29,28)(19,31,25,20,32,26)(37,38)(39,40), (1,30,18,2,29,17)(3,31,20,4,32,19)(5,21,26)(6,22,25)(7,23,
        28)(8,24,27)(9,40,15,10,39,16)(11,38,14,12,37,13)(33,34)(35,36)(41,42)(43,44) ], [ (1,6,17,40,2,5,18,39)(3,7,19,38)(4,8,20,37)(9,12,10,11)(13,29,24,34,14,30,23,33)(15,32,21,36)(16,
        31,22,35)(25,26)(41,43)(42,44), (1,23,36,13,6)(2,24,35,14,5)(3,21,33,15,8)(4,22,34,16,7)(9,20,30,38,41,10,19,29,37,42)(11,17,31,40,43,12,18,32,39,44)(25,26)(27,28) ], 
  [ (1,12,37,29,2,11,38,30)(3,9,40,32)(4,10,39,31)(5,13,22,18,6,14,21,17)(7,16,24,20)(8,15,23,19)(25,26)(27,28)(33,36)(34,35)(41,44)(42,43), (1,4,2,3)(5,18,15,10,6,17,16,9)(7,19,14,12)(8,
        20,13,11)(21,38,30,35,22,37,29,36)(23,40,31,33,24,39,32,34)(25,28)(26,27) ], [ (1,4)(2,3)(5,28,20,14,41,11,23,35,6,27,19,13,42,12,24,36)(7,26,18,15,43,9,22,34,8,25,17,16,44,
        10,21,33)(29,40,32,37)(30,39,31,38), (1,4,2,3)(5,36,26,15,18,23,40,41,6,35,25,16,17,24,39,42)(7,33,27,13,19,22,37,43,8,34,28,14,20,21,38,44)(9,31,11,29,10,32,12,30) ], 
  [ (1,11,15,5,43,22)(2,12,16,6,44,21)(3,9,13,8,41,24,4,10,14,7,42,23)(17,40)(18,39)(19,38,20,37)(25,31,34)(26,32,33)(27,29,36)(28,30,35), (1,37,35)(2,38,36)(3,39,33)(4,40,34)(5,11,29,22,
        20,15)(6,12,30,21,19,16)(7,10,31,24,18,13)(8,9,32,23,17,14)(25,42)(26,41)(27,43)(28,44) ], 
  [ (1,40,15,6,26,29)(2,39,16,5,25,30)(3,38,13,8,28,32)(4,37,14,7,27,31)(9,34,10,33)(11,35,12,36)(17,41,22,18,42,21)(19,43,23,20,44,24), (1,6,41,29,9,2,5,42,30,10)(3,7,44,32,
        12)(4,8,43,31,11)(13,20,35,37,24,14,19,36,38,23)(15,17,33,39,22)(16,18,34,40,21)(25,26)(27,28) ], 
  [ (1,23,19,42,5)(2,24,20,41,6)(3,21,17,43,8)(4,22,18,44,7)(9,36,38,29,14)(10,35,37,30,13)(11,33,40,31,15)(12,34,39,32,16), (1,36,31,40,13)(2,35,32,39,14)(3,34,29,38,15,4,33,30,37,
        16)(5,17,44,24,12,6,18,43,23,11)(7,20,41,21,10,8,19,42,22,9)(27,28) ], [ (1,3,2,4)(5,16,41,10,6,15,42,9)(7,13,43,12)(8,14,44,11)(19,20)(21,23)(22,24)(25,32,34,37)(26,31,33,38)(27,
        29,36,39,28,30,35,40), (1,3)(2,4)(5,40,12,30,43,24,36,20)(6,39,11,29,44,23,35,19)(7,37,9,31,41,21,34,18)(8,38,10,32,42,22,33,17)(13,26,16,27)(14,25,15,28) ], 
  [ (1,6,25,13,37,29)(2,5,26,14,38,30)(3,8,27,16,39,31,4,7,28,15,40,32)(9,23,19)(10,24,20)(11,21,17)(12,22,18)(33,43)(34,44)(35,41,36,42), (1,8,25)(2,7,26)(3,5,28)(4,6,27)(11,12)(13,30,39,
        14,29,40)(15,31,37,16,32,38)(17,41,35)(18,42,36)(19,43,34)(20,44,33)(23,24) ], [ (1,2)(5,8)(6,7)(9,21,19,16,10,22,20,15)(11,23,17,13,12,24,18,14)(25,42,36,38)(26,41,35,37)(27,43,
        34,39)(28,44,33,40)(29,32,30,31), (3,4)(5,32,11,40,24,6,31,12,39,23)(7,30,10,38,21,8,29,9,37,22)(13,17,26,43,36,14,18,25,44,35)(15,19,28,41,33)(16,20,27,42,34) ], 
  [ (3,4)(5,41,19,23)(6,42,20,24)(7,43,17,22,8,44,18,21)(9,31,25,40,10,32,26,39)(11,30,27,38,12,29,28,37)(13,15,14,16)(33,35,34,36), (1,3,2,4)(5,11,22,19,6,12,21,20)(7,10,24,18)(8,9,
        23,17)(13,43,32,28)(14,44,31,27)(15,41,30,26)(16,42,29,25)(33,35,34,36)(37,38) ], 
  [ (1,5,16,28,31,40)(2,6,15,27,32,39)(3,8,14,25,29,38)(4,7,13,26,30,37)(9,44,10,43)(11,42)(12,41)(17,22,36,18,21,35)(19,24,33)(20,23,34), (1,21)(2,22)(3,23,4,24)(5,15)(6,16)(7,14)(8,
        13)(9,41,10,42)(11,43,12,44)(19,20)(25,33)(26,34)(27,36,28,35)(29,30)(31,32)(37,38) ], 
  [ (1,31,4,30,2,32,3,29)(5,9,21,19,33,40,42,14,6,10,22,20,34,39,41,13)(7,11,24,18,35,38,44,15,8,12,23,17,36,37,43,16)(25,28,26,27), 
      (1,7,35,37,19,10,21,43)(2,8,36,38,20,9,22,44)(3,5,33,39,17,12,24,42)(4,6,34,40,18,11,23,41)(13,30,16,31,14,29,15,32)(25,28,26,27) ], 
  [ (1,35,22,28,19,2,36,21,27,20)(3,34,24,26,17)(4,33,23,25,18)(5,38,12,29,15)(6,37,11,30,16)(7,39,9,31,13,8,40,10,32,14), (1,6,3,8,2,5,4,7)(9,30,23,26,34,40,20,15,
        10,29,24,25,33,39,19,16)(11,31,21,28,35,37,18,13)(12,32,22,27,36,38,17,14)(41,44)(42,43) ], 
  [ (1,22,38,32,18)(2,21,37,31,17)(3,23,39,29,19)(4,24,40,30,20)(5,6)(7,8)(9,44,34,27,14)(10,43,33,28,13)(11,41,35,25,15)(12,42,36,26,16), (1,31,44,2,32,43)(3,29,41,4,30,42)(5,10,17,37,13,
        33)(6,9,18,38,14,34)(7,12,20,40,15,36)(8,11,19,39,16,35)(21,27,22,28)(23,25,24,26) ], 
  [ (1,37,11,29,28,2,38,12,30,27)(3,39,9,31,25,4,40,10,32,26)(5,36,43,22,15)(6,35,44,21,16)(7,34,41,23,13,8,33,42,24,14)(17,18), (1,16,37,5,20,28,21,44,36,12,30)(2,15,38,
        6,19,27,22,43,35,11,29)(3,13,39,7,18,26,23,41,33,10,31)(4,14,40,8,17,25,24,42,34,9,32) ], 
  [ (1,33,15,17,10,22,41,26,39,5,30,2,34,16,18,9,21,42,25,40,6,29)(3,36,14,19,12,23,43,28,37,7,32,4,35,13,20,11,24,44,27,38,8,31), 
      (1,34,16,26,9,2,33,15,25,10)(3,36,14,28,11)(4,35,13,27,12)(5,6)(7,8)(17,40,29,22,41,18,39,30,21,42)(19,38,31,24,43)(20,37,32,23,44) ], 
  [ (1,22,12,29,44)(2,21,11,30,43)(3,24,9,32,41,4,23,10,31,42)(5,15,28,38,35,6,16,27,37,36)(7,14,26,40,34)(8,13,25,39,33)(17,18)(19,20), (1,29,20,22,15,35)(2,30,19,21,16,36)(3,32,18,
        23,13,33)(4,31,17,24,14,34)(5,11,27)(6,12,28)(7,10,26,8,9,25)(37,44)(38,43)(39,41,40,42) ], 
  [ (1,2)(3,4)(7,8)(9,31)(10,32)(11,29)(12,30)(13,33,14,34)(15,35,16,36)(17,18)(19,20)(21,44,22,43)(23,42)(24,41)(25,39)(26,40)(27,37)(28,38), (1,9,8,32,20)(2,10,7,31,19)(3,11,5,29,18)(4,
        12,6,30,17)(13,28,41,36,39,14,27,42,35,40)(15,25,43,34,37)(16,26,44,33,38)(23,24) ], 
  [ (1,24,31,15,28,12)(2,23,32,16,27,11)(3,22,29,14,26,9,4,21,30,13,25,10)(5,34,6,33)(7,35,8,36)(17,43,38,18,44,37)(19,41,40)(20,42,39), (1,3)(2,4)(5,17,43,38,6,18,44,37)(7,19,41,40,
        8,20,42,39)(9,11,10,12)(13,30,27,23,14,29,28,24)(15,32,26,22)(16,31,25,21)(33,34)(35,36) ], 
  [ (1,28,29,37,2,27,30,38)(3,25,32,39,4,26,31,40)(5,17,16,42)(6,18,15,41)(7,20,13,43,8,19,14,44)(9,10)(21,24)(22,23)(33,35)(34,36), (1,18,38,31,2,17,37,32)(3,20,40,30,4,19,39,29)(5,8)(6,
        7)(9,25,13,42)(10,26,14,41)(11,27,15,43)(12,28,16,44)(21,22)(33,36,34,35) ], [ (1,37,16,31,7,2,38,15,32,8)(3,40,14,29,6)(4,39,13,30,5)(9,33,19,23,43)(10,34,20,24,44)(11,36,18,21,
        42)(12,35,17,22,41)(27,28), (1,11,4,9)(2,12,3,10)(5,15,30,19,24,34,38,41)(6,16,29,20,23,33,37,42)(7,13,31,17,22,35,39,44,8,14,32,18,21,36,40,43)(25,27,26,28) ], 
  [ (1,25,8,21,2,26,7,22)(3,27,6,24)(4,28,5,23)(13,41,34,37,14,42,33,38)(15,44,36,39,16,43,35,40)(17,20)(18,19)(29,31,30,32), (1,6,24,42,2,5,23,41)(3,8,22,43,4,7,21,44)(9,12)(10,11)(13,
        16)(14,15)(25,32,38,33,26,31,37,34)(27,30,40,35,28,29,39,36) ], [ (1,16,35,2,15,36)(3,13,34,4,14,33)(5,19,6,20)(7,17,8,18)(9,42,40,26,24,32)(10,41,39,25,23,31)(11,44,38,27,21,
        30)(12,43,37,28,22,29), (1,17,8,16,36,2,18,7,15,35)(3,20,5,13,34,4,19,6,14,33)(11,12)(21,26,37,31,41)(22,25,38,32,42)(23,28,39,29,44,24,27,40,30,43) ], 
  [ (1,27,2,28)(3,25,4,26)(5,33,32,6,34,31)(7,35,30)(8,36,29)(9,15,18,40,43,23,10,16,17,39,44,24)(11,14,19,38,42,21)(12,13,20,37,41,22), (1,43,16,8,24,2,44,15,7,23)(3,42,14,5,
        21,4,41,13,6,22)(11,12)(17,36,27,40,30,18,35,28,39,29)(19,34,26,38,32)(20,33,25,37,31) ], 
  [ (1,3,2,4)(5,17,28,29,9,42,23,33)(6,18,27,30,10,41,24,34)(7,20,26,31,11,43,21,36,8,19,25,32,12,44,22,35)(13,39,16,37)(14,40,15,38), (1,4,2,3)(5,10,40,27,22,44,36,17,
        6,9,39,28,21,43,35,18)(7,12,37,26,24,41,34,19)(8,11,38,25,23,42,33,20)(13,31,16,29)(14,32,15,30) ], 
  [ (1,25,14,34,44,11,19,40,22,29,7,2,26,13,33,43,12,20,39,21,30,8)(3,27,16,36,42,10,17,38,24,31,5,4,28,15,35,41,9,18,37,23,32,6), 
      (1,13,2,14)(3,15,4,16)(5,37,9)(6,38,10)(7,40,12,8,39,11)(17,41,31,24,28,35)(18,42,32,23,27,36)(19,43,29,21,26,34,20,44,30,22,25,33) ], 
  [ (1,34,17,30,2,33,18,29)(3,36,20,32,4,35,19,31)(5,23,39,14)(6,24,40,13)(7,22,37,16)(8,21,38,15)(9,11,10,12)(25,28,26,27), (1,29,33)(2,30,34)(3,31,35)(4,32,36)(5,24,16,28,9,38)(6,23,15,
        27,10,37)(7,22,14,26,12,40)(8,21,13,25,11,39)(17,42)(18,41)(19,43)(20,44) ], [ (1,44,36,38,6,22,16,11,29,27,20,2,43,35,37,5,21,15,12,30,28,19)(3,42,34,39,8,23,13,10,31,25,18,
        4,41,33,40,7,24,14,9,32,26,17), (1,30,16,20,44,28,22,36,38,5,12)(2,29,15,19,43,27,21,35,37,6,11)(3,32,13,18,41,26,24,34,40,8,10)(4,31,14,17,42,25,23,33,39,7,9) ], 
  [ (1,30,17,2,29,18)(3,31,20,4,32,19)(5,22,26,6,21,25)(7,23,28)(8,24,27)(9,40,16)(10,39,15)(11,38,13)(12,37,14)(35,36), (1,26,39,17,6)(2,25,40,18,5)(3,28,37,19,7)(4,27,38,20,8)(9,29,33,
        41,22)(10,30,34,42,21)(11,32,35,43,24)(12,31,36,44,23) ], [ (1,36,37,25,2,35,38,26)(3,33,39,28)(4,34,40,27)(5,21,9,32)(6,22,10,31)(7,23,11,30,8,24,12,29)(13,16)(14,15)(17,19)(18,
        20)(41,42)(43,44), (1,39,10,2,40,9)(3,37,11,4,38,12)(5,34,26,6,33,25)(7,35,28)(8,36,27)(13,20,31,14,19,32)(15,17,29,16,18,30)(21,22)(23,24)(43,44) ], 
  [ (1,18)(2,17)(3,19)(4,20)(5,29,25,33,39,41,6,30,26,34,40,42)(7,32,27,36,37,44)(8,31,28,35,38,43)(9,15,22)(10,16,21)(11,14,23,12,13,24), (1,16,41,2,15,42)(3,14,44)(4,13,43)(5,17,33,26,
        39,22)(6,18,34,25,40,21)(7,19,36,27,38,23,8,20,35,28,37,24)(9,29,10,30)(11,31,12,32) ], 
  [ (1,29,19,2,30,20)(3,32,17,4,31,18)(5,35,37,6,36,38)(7,33,40)(8,34,39)(9,42,24)(10,41,23)(11,43,22)(12,44,21)(13,14), (1,18,30,8,35,40)(2,17,29,7,36,39)(3,20,32,6,34,38,4,19,31,5,33,
        37)(9,24)(10,23)(11,21,12,22)(13,25,41)(14,26,42)(15,27,44)(16,28,43) ], [ (1,36,13,39,31,2,35,14,40,32)(3,33,15,38,29)(4,34,16,37,30)(5,17,24,12,25)(6,18,23,11,26)(7,19,21,9,
        27)(8,20,22,10,28)(43,44), (1,14,9,42,8,21,2,13,10,41,7,22)(3,15,11,44,6,23,4,16,12,43,5,24)(17,29,18,30)(19,32)(20,31)(25,34,37)(26,33,38)(27,35,40,28,36,39) ], 
  [ (1,23,17,11,13,2,24,18,12,14)(3,22,19,10,15,4,21,20,9,16)(5,40,25,35,43,6,39,26,36,44)(7,37,28,33,41)(8,38,27,34,42)(29,30), (1,36,39,24,44,2,35,40,23,43)(3,34,37,22,
        42,4,33,38,21,41)(5,32,11,13,25)(6,31,12,14,26)(7,30,10,16,28)(8,29,9,15,27)(17,18)(19,20) ], 
  [ (1,33,15,8,40,20,27,29)(2,34,16,7,39,19,28,30)(3,36,13,6,37,17,26,32,4,35,14,5,38,18,25,31)(9,43,12,42)(10,44,11,41)(21,23,22,24), (1,12,40,6,31)(2,11,39,5,32)(3,10,38,
        8,29)(4,9,37,7,30)(13,35,44,18,26,14,36,43,17,25)(15,33,41,20,27)(16,34,42,19,28)(23,24) ], 
  [ (1,2)(5,43)(6,44)(7,41)(8,42)(11,12)(13,27)(14,28)(15,25)(16,26)(17,37,18,38)(19,40)(20,39)(21,31,22,32)(23,30,24,29)(33,34), (1,3)(2,4)(5,32,35,41,40,15,22,12)(6,31,36,42,39,16,21,
        11)(7,30,33,43,37,14,24,9)(8,29,34,44,38,13,23,10)(17,27,19,26)(18,28,20,25) ], 
  [ (1,18,16,7)(2,17,15,8)(3,19,13,6)(4,20,14,5)(9,12)(10,11)(21,44,38,30)(22,43,37,29)(23,41,39,31)(24,42,40,32)(25,28,26,27)(33,34), (1,17,37,34,30,8,2,18,38,33,29,7)(3,19,40,36,32,5,4,
        20,39,35,31,6)(9,25,10,26)(11,28,12,27)(13,24,42)(14,23,41)(15,22,44)(16,21,43) ], 
  [ (1,35,26,37,42)(2,36,25,38,41)(3,33,28,39,44,4,34,27,40,43)(5,30,19,23,10,6,29,20,24,9)(7,31,17,22,12,8,32,18,21,11)(13,14), (1,12,27,29,2,11,28,30)(3,10,26,32,4,9,
        25,31)(5,18,43,34,6,17,44,33)(7,20,42,35)(8,19,41,36)(13,15)(14,16)(21,24,22,23)(37,38)(39,40) ], 
  [ (1,11,41,17,14,34)(2,12,42,18,13,33)(3,10,44,19,15,35)(4,9,43,20,16,36)(5,25)(6,26)(7,28)(8,27)(21,40,31,22,39,32)(23,38,29,24,37,30), (1,32)(2,31)(3,29)(4,30)(5,27)(6,28)(7,25)(8,
        26)(9,43)(10,44)(11,41,12,42)(17,21)(18,22)(19,24)(20,23)(35,36) ], [ (1,28,11,21,37,43,20,29,16,6,35)(2,27,12,22,38,44,19,30,15,5,36)(3,25,10,23,40,42,17,31,13,7,34)(4,26,9,24,39,
        41,18,32,14,8,33), (1,15,20)(2,16,19)(3,14,17)(4,13,18)(5,11,27)(6,12,28)(7,9,26)(8,10,25)(21,30,36,22,29,35)(23,32,34,24,31,33)(37,38)(39,40) ], 
  [ (1,7,40,29,2,8,39,30)(3,6,38,31)(4,5,37,32)(9,12)(10,11)(13,35,26,18)(14,36,25,17)(15,33,28,20,16,34,27,19)(21,24,22,23)(43,44), (1,10,23,7,32,37,2,9,24,8,31,38)(3,11,22,5,30,39)(4,
        12,21,6,29,40)(13,36,18)(14,35,17)(15,34,19)(16,33,20)(25,44,26,43)(27,42)(28,41) ], 
  [ (1,42,26,10,5)(2,41,25,9,6)(3,44,27,11,8,4,43,28,12,7)(13,19,37,24,36,14,20,38,23,35)(15,18,39,21,33,16,17,40,22,34)(31,32), (1,41,36,29,9,20,26,13,23,38,6,2,42,
        35,30,10,19,25,14,24,37,5)(3,43,33,32,12,17,28,15,22,39,7,4,44,34,31,11,18,27,16,21,40,8) ], 
  [ (1,34,30,2,33,29)(3,36,31)(4,35,32)(5,15,10)(6,16,9)(7,14,12)(8,13,11)(17,18)(19,20)(21,25,39,22,26,40)(23,27,38,24,28,37)(41,42), (1,16,26,29,9,40,21,34,41,17,6)(2,15,25,30,10,39,22,
        33,42,18,5)(3,14,27,31,12,37,23,35,43,19,8)(4,13,28,32,11,38,24,36,44,20,7) ], 
  [ (1,38,27,29,11)(2,37,28,30,12)(3,39,25,31,10)(4,40,26,32,9)(5,19,36,44,15,6,20,35,43,16)(7,17,33,41,13)(8,18,34,42,14)(21,22), (1,13,31,36)(2,14,32,35)(3,15,30,34,4,16,29,33)(5,27,
        12,41)(6,28,11,42)(7,25,9,44,8,26,10,43)(17,19,18,20)(21,24,22,23)(37,38)(39,40) ], 
  [ (1,23,35,2,24,36)(3,22,33,4,21,34)(5,13,25,6,14,26)(7,15,27,8,16,28)(17,40,44)(18,39,43)(19,37,41)(20,38,42), (1,22,36,8,25,16)(2,21,35,7,26,15)(3,24,34,6,28,14,4,23,33,5,27,
        13)(9,30,20,10,29,19)(11,31,18)(12,32,17)(37,41,38,42)(39,43,40,44) ], [ (1,43,16,37,20,2,44,15,38,19)(3,41,14,40,18)(4,42,13,39,17)(5,22,35,12,28)(6,21,36,11,27)(7,23,33,10,26,8,
        24,34,9,25), (1,36,37,2,35,38)(3,33,39,4,34,40)(5,15,19,22,29,11)(6,16,20,21,30,12)(7,13,17,23,31,9,8,14,18,24,32,10)(25,41,26,42)(27,44)(28,43) ], 
  [ (1,32,33,5,2,31,34,6)(3,29,35,8,4,30,36,7)(9,11)(10,12)(13,15,14,16)(17,23,37,42,18,24,38,41)(19,21,39,44)(20,22,40,43)(25,26)(27,28), (1,34,28,6,31)(2,33,27,5,32)(3,35,25,8,30,4,36,
        26,7,29)(9,18,44,37,13)(10,17,43,38,14)(11,19,42,39,15)(12,20,41,40,16)(23,24) ], 
  [ (1,35,9,44,27,7,30,40,17,23,15,2,36,10,43,28,8,29,39,18,24,16)(3,33,11,41,26,5,32,38,20,21,13,4,34,12,42,25,6,31,37,19,22,14), 
      (1,30,23,10,36,2,29,24,9,35)(3,31,21,12,33)(4,32,22,11,34)(5,42,19,38,13,6,41,20,37,14)(7,44,17,39,16,8,43,18,40,15)(27,28) ], 
  [ (1,4,2,3)(5,21,13,39,34,42,20,9)(6,22,14,40,33,41,19,10)(7,24,15,38,36,43,18,12,8,23,16,37,35,44,17,11)(25,31,28,30)(26,32,27,29), (1,2)(5,33,43,30,24,6,34,44,29,23)(7,
        35,41,32,22,8,36,42,31,21)(9,20,27,13,40,10,19,28,14,39)(11,17,25,15,37)(12,18,26,16,38) ], 
  [ (1,15,27,33,37,43,11,7)(2,16,28,34,38,44,12,8)(3,13,25,35,40,42,9,6,4,14,26,36,39,41,10,5)(17,23,19,21,18,24,20,22)(29,31)(30,32), (1,37,20,11,26,35,13,8)(2,38,19,12,
        25,36,14,7)(3,40,18,9,27,33,15,5)(4,39,17,10,28,34,16,6)(21,42,23,44,22,41,24,43)(29,31,30,32) ], 
  [ (1,4,2,3)(5,38,20,12,6,37,19,11)(7,40,18,10,8,39,17,9)(13,28,34,29,14,27,33,30)(15,25,35,31,16,26,36,32)(41,43,42,44), (1,41,13,7,28,2,42,14,8,27)(3,44,15,6,25)(4,43,
        16,5,26)(9,31,35,40,20)(10,32,36,39,19)(11,30,34,38,18,12,29,33,37,17) ], [ (1,11,30,8,14)(2,12,29,7,13)(3,9,31,5,15,4,10,32,6,16)(17,28,23,38,42)(18,27,24,37,41)(19,26,22,39,
        44)(20,25,21,40,43)(35,36), (1,31,44,25)(2,32,43,26)(3,29,41,27,4,30,42,28)(5,20,12,37)(6,19,11,38)(7,17,10,39,8,18,9,40)(13,15)(14,16)(33,35)(34,36) ], 
  [ (1,15,7,42,18,21,31,35,37,26,11)(2,16,8,41,17,22,32,36,38,25,12)(3,13,6,43,19,23,30,34,39,28,9)(4,14,5,44,20,24,29,33,40,27,10), 
      (1,22,42,2,21,41)(3,24,43,4,23,44)(5,14,30,20,34,27,6,13,29,19,33,28)(7,16,32,17,36,25,8,15,31,18,35,26)(9,39)(10,40)(11,37)(12,38) ], 
  [ (1,6,24,12,31)(2,5,23,11,32)(3,7,22,10,30)(4,8,21,9,29)(13,26,44,35,17,14,25,43,36,18)(15,27,42,34,20)(16,28,41,33,19)(37,38), (1,39,32,43,24,5,36,11,25,13,18)(2,40,31,44,23,
        6,35,12,26,14,17)(3,38,29,42,22,8,33,9,28,16,19)(4,37,30,41,21,7,34,10,27,15,20) ], 
  [ (1,2)(3,4)(5,31,16,40,19,6,32,15,39,20)(7,29,14,37,17,8,30,13,38,18)(9,22,36,43,26)(10,21,35,44,25)(11,24,34,41,28)(12,23,33,42,27), (3,4)(5,8)(6,7)(9,39,31,26)(10,40,32,25)(11,38,29,
        28)(12,37,30,27)(13,43,33,21)(14,44,34,22)(15,41,36,23)(16,42,35,24)(17,19,18,20) ], 
  [ (1,29,14,26)(2,30,13,25)(3,31,16,28,4,32,15,27)(5,34,38,43,6,33,37,44)(7,36,39,41,8,35,40,42)(9,11)(10,12)(19,20)(21,23)(22,24), (1,43,4,41)(2,44,3,42)(5,13,38,28,20,34,11,30,6,14,37,
        27,19,33,12,29)(7,16,40,26,17,35,9,32)(8,15,39,25,18,36,10,31)(21,23,22,24) ], [ (1,27,30,11,38)(2,28,29,12,37)(3,26,32,9,40)(4,25,31,10,39)(5,16,22,43,35)(6,15,21,44,36)(7,13,23,
        42,34)(8,14,24,41,33)(17,18)(19,20), (1,27,22,15,6,37,19,43,30,36,11,2,28,21,16,5,38,20,44,29,35,12)(3,25,24,14,8,40,17,42,32,34,9,4,26,23,13,7,39,18,41,31,33,10) ], 
  [ (1,39,34,19,12,2,40,33,20,11)(3,38,36,18,10)(4,37,35,17,9)(13,22,43,26,30,14,21,44,25,29)(15,23,41,28,32)(16,24,42,27,31), (1,43,30,11,21,2,44,29,12,22)(3,42,31,10,24,4,41,32,9,23)(5,
        35,38,28,16)(6,36,37,27,15)(7,34,39,25,13)(8,33,40,26,14)(17,18)(19,20) ], [ (1,4)(2,3)(5,21,32,9)(6,22,31,10)(7,24,30,11)(8,23,29,12)(13,36,18,26)(14,35,17,25)(15,34,19,28,16,33,
        20,27)(37,40)(38,39)(43,44), (1,4,2,3)(5,16,23,44,28,38,10,19,6,15,24,43,27,37,9,20)(7,13,21,42,25,39,12,18)(8,14,22,41,26,40,11,17)(29,36,32,34)(30,35,31,33) ], 
  [ (1,42,9,27,39,32,13,22,35,19,7)(2,41,10,28,40,31,14,21,36,20,8)(3,44,12,26,38,29,16,24,34,18,6)(4,43,11,25,37,30,15,23,33,17,5), 
      (1,13,35,9,42,2,14,36,10,41)(3,15,33,12,43)(4,16,34,11,44)(5,29,24,26,38,6,30,23,25,37)(7,32,21,27,40,8,31,22,28,39)(19,20) ], 
  [ (1,2)(3,4)(5,11,43,35)(6,12,44,36)(7,10,41,34)(8,9,42,33)(13,15)(14,16)(17,37,32,22,18,38,31,21)(19,39,30,24,20,40,29,23)(25,28)(26,27), (1,39,7,18,42,21,28,34)(2,40,8,17,41,22,27,
        33)(3,38,6,20,44,24,25,36)(4,37,5,19,43,23,26,35)(9,31,12,29)(10,32,11,30)(13,15)(14,16) ], 
  [ (1,19,2,20)(3,18,4,17)(5,29)(6,30)(7,31,8,32)(9,10)(13,42)(14,41)(15,44,16,43)(21,27,22,28)(23,25,24,26)(37,38), (1,42,17,16,21,2,41,18,15,22)(3,44,20,13,23,4,43,19,14,24)(5,39,30,9,
        33)(6,40,29,10,34)(7,37,32,12,36,8,38,31,11,35)(25,26) ], [ (1,33,30,6,22,26,18,39,15,42,9,2,34,29,5,21,25,17,40,16,41,10)(3,36,31,8,23,28,20,37,14,43,11,4,35,
        32,7,24,27,19,38,13,44,12), (1,9,6,26,15,17,2,10,5,25,16,18)(3,11,7,27,14,19,4,12,8,28,13,20)(21,30,22,29)(23,32)(24,31)(33,42,40,34,41,39)(35,44,37)(36,43,38) ], 
  [ (1,22,8,2,21,7)(3,24,5)(4,23,6)(13,20,39,14,19,40)(15,17,37)(16,18,38)(29,43,33,30,44,34)(31,42,36,32,41,35), (1,5,13,35,24,2,6,14,36,23)(3,7,15,34,22)(4,8,16,33,21)(9,41,37,30,
        19)(10,42,38,29,20)(11,43,40,31,18)(12,44,39,32,17)(25,26) ], [ (1,42,7,36,22)(2,41,8,35,21)(3,43,6,33,24)(4,44,5,34,23)(9,28,39,13,19,10,27,40,14,20)(11,26,38,16,17)(12,25,37,15,
        18)(29,30), (1,42,28,10,14,36,39,7,32,19,22)(2,41,27,9,13,35,40,8,31,20,21)(3,43,25,12,16,33,38,5,29,18,23)(4,44,26,11,15,34,37,6,30,17,24) ], 
  [ (1,12,34,25,39,44,8,19,29,13,22,2,11,33,26,40,43,7,20,30,14,21)(3,10,36,28,38,41,6,18,31,15,24,4,9,35,27,37,42,5,17,32,16,23), 
      (1,30,40,2,29,39)(3,32,37)(4,31,38)(7,8)(9,17,16)(10,18,15)(11,20,13)(12,19,14)(21,33,26)(22,34,25)(23,35,28)(24,36,27)(41,42)(43,44) ], 
  [ (1,32,2,31)(3,29)(4,30)(9,19,10,20)(11,18)(12,17)(13,39)(14,40)(15,37,16,38)(21,41)(22,42)(23,43)(24,44)(25,26), (1,41,37,35,25,2,42,38,36,26)(3,43,40,34,27,4,44,39,33,28)(5,30,24,9,
        14,6,29,23,10,13)(7,32,21,12,16)(8,31,22,11,15)(19,20) ], [ (1,35,27,15,44)(2,36,28,16,43)(3,33,25,13,41,4,34,26,14,42)(5,21,37,12,19)(6,22,38,11,20)(7,24,39,9,17,8,23,40,10,18), 
      (1,30,5,28,15,43,37,21,19,36,12)(2,29,6,27,16,44,38,22,20,35,11)(3,31,7,25,14,42,40,24,17,33,9)(4,32,8,26,13,41,39,23,18,34,10) ], 
  [ (1,21,16,6)(2,22,15,5)(3,23,14,8,4,24,13,7)(9,11)(10,12)(17,35,39,27,18,36,40,28)(19,33,37,26,20,34,38,25)(29,30)(31,32)(41,43,42,44), (1,5,21)(2,6,22)(3,7,23,4,8,24)(9,44,34,27,17,37,
        10,43,33,28,18,38)(11,41,36,25,19,39,12,42,35,26,20,40)(13,31,14,32)(15,30)(16,29) ], 
  [ (1,37,2,38)(3,39,4,40)(5,9,6,10)(7,12)(8,11)(13,14)(17,18)(19,20)(21,31,22,32)(23,29)(24,30)(25,36)(26,35)(27,33)(28,34)(43,44), (1,25,40,29,34,2,26,39,30,33)(3,28,37,32,35)(4,27,38,
        31,36)(5,42,10,17,16,6,41,9,18,15)(7,43,11,20,13)(8,44,12,19,14)(21,22)(23,24) ], [ (1,8,36,15,17,2,7,35,16,18)(3,5,33,13,19)(4,6,34,14,20)(9,29,27,40,23)(10,30,28,39,24)(11,31,25,
        38,21,12,32,26,37,22), (1,15,40,36,28,43,17,24,10,30,7,2,16,39,35,27,44,18,23,9,29,8)(3,14,37,33,25,42,19,22,11,31,6,4,13,38,34,26,41,20,21,12,32,5) ], 
  [ (1,31,21,37,17,2,32,22,38,18)(3,30,23,40,19,4,29,24,39,20)(5,10,34,44,28)(6,9,33,43,27)(7,12,36,42,25)(8,11,35,41,26)(13,14)(15,16), (1,38,33,7)(2,37,34,8)(3,39,35,5)(4,40,36,6)(9,29,
        25,17,10,30,26,18)(11,31,28,20)(12,32,27,19)(13,15)(14,16)(41,43,42,44) ], [ (1,29,33,9,25,21,41,40,15,18,5)(2,30,34,10,26,22,42,39,16,17,6)(3,31,35,12,27,23,43,37,13,20,8)(4,32,
        36,11,28,24,44,38,14,19,7), (1,33,2,34)(3,36,4,35)(5,22,40)(6,21,39)(7,23,38)(8,24,37)(9,30,16,17,25,42)(10,29,15,18,26,41)(11,32,14,20,27,43)(12,31,13,19,28,44) ], 
  [ (1,4,2,3)(5,43,9,32,6,44,10,31)(7,42,12,29,8,41,11,30)(13,19,38,36,14,20,37,35)(15,18,39,33)(16,17,40,34)(21,22)(25,27,26,28), (1,42,39,8,15,32,24,17,2,41,40,7,16,31,23,
        18)(3,43,38,6,13,30,21,19)(4,44,37,5,14,29,22,20)(9,36,11,33,10,35,12,34)(25,28)(26,27) ], 
  [ (1,9,23,39,16,43,30,8,27,36,18,2,10,24,40,15,44,29,7,28,35,17)(3,12,21,38,14,41,32,6,25,34,20,4,11,22,37,13,42,31,5,26,33,19), 
      (1,9,28,17,43,2,10,27,18,44)(3,11,26,20,42)(4,12,25,19,41)(5,33,13,38,22,6,34,14,37,21)(7,35,15,39,23,8,36,16,40,24)(29,30) ], 
  [ (1,29,44,39)(2,30,43,40)(3,31,41,37)(4,32,42,38)(9,11)(10,12)(13,17,21,27,14,18,22,28)(15,19,23,25)(16,20,24,26)(33,35,34,36), (1,36,9,30)(2,35,10,29)(3,33,11,31)(4,34,12,32)(5,28,14,
        18)(6,27,13,17)(7,26,15,20)(8,25,16,19)(21,22)(23,24)(37,40)(38,39)(41,44)(42,43) ], 
  [ (1,41,15,2,42,16)(3,44,14)(4,43,13)(5,33,40,6,34,39)(7,35,38,8,36,37)(9,10)(11,12)(17,26,21)(18,25,22)(19,28,24,20,27,23)(29,30)(31,32), (1,14,25,39,44)(2,13,26,40,43)(3,16,28,37,
        42)(4,15,27,38,41)(5,23,32,35,17,6,24,31,36,18)(7,22,29,34,20,8,21,30,33,19)(9,10)(11,12) ], 
  [ (1,9,2,10)(3,12)(4,11)(5,6)(7,8)(13,37,14,38)(15,40)(16,39)(21,33,22,34)(23,36,24,35)(25,41)(26,42)(27,43,28,44)(29,30), (1,7)(2,8)(3,5)(4,6)(9,19,31,10,20,32)(11,18,29,12,17,30)(13,
        37,28,34,42,24,14,38,27,33,41,23)(15,39,25,36,43,21,16,40,26,35,44,22) ], 
  [ (1,16,23,6,25,10,32,18,2,15,24,5,26,9,31,17)(3,13,22,7,28,11,29,19)(4,14,21,8,27,12,30,20)(33,38,36,39)(34,37,35,40)(41,43,42,44), (1,7,36,16,18,2,8,35,15,17)(3,6,
        34,13,20,4,5,33,14,19)(9,29,28,39,23,10,30,27,40,24)(11,32,26,38,22)(12,31,25,37,21)(43,44) ], 
  [ (1,8,36,17,2,7,35,18)(3,5,33,19,4,6,34,20)(9,25,24,41,10,26,23,42)(11,27,21,44,12,28,22,43)(15,16)(29,32,30,31)(37,40)(38,39), (1,13,7,21,43,11,2,14,8,22,44,12)(3,15,5,24,
        41,9)(4,16,6,23,42,10)(17,27,35,18,28,36)(19,26,34)(20,25,33)(29,40)(30,39)(31,38)(32,37) ], 
  [ (1,28,31,33,6,2,27,32,34,5)(3,25,29,36,8,4,26,30,35,7)(9,43,14,17,38)(10,44,13,18,37)(11,41,16,20,40)(12,42,15,19,39)(21,22)(23,24), (1,6,41,19,23,2,5,42,20,24)(3,7,43,18,
        21,4,8,44,17,22)(9,14,30,37,36)(10,13,29,38,35)(11,15,32,40,33,12,16,31,39,34)(25,26) ], 
  [ (1,29,7,27,37,13)(2,30,8,28,38,14)(3,32,5,26,40,15,4,31,6,25,39,16)(9,19,44,10,20,43)(11,18,42)(12,17,41)(21,35,22,36)(23,34,24,33), (1,37,29,14,9,19)(2,38,30,13,10,20)(3,40,31,
        16,12,17,4,39,32,15,11,18)(5,41,26,6,42,25)(7,44,27,8,43,28)(21,33)(22,34)(23,35,24,36) ], 
  [ (1,38)(2,37)(3,40)(4,39)(9,13)(10,14)(11,16,12,15)(17,31,18,32)(19,29,20,30)(21,22)(23,24)(25,42,26,41)(27,44,28,43)(33,34), (1,32,22,43,20,7,27,16)(2,31,21,44,19,8,28,15)(3,30,23,41,
        17,5,25,14)(4,29,24,42,18,6,26,13)(9,40,12,37)(10,39,11,38)(33,36)(34,35) ], 
  [ (1,34,25,6,39,30,16,21,18,9,42)(2,33,26,5,40,29,15,22,17,10,41)(3,36,27,8,37,32,14,24,19,12,43)(4,35,28,7,38,31,13,23,20,11,44), (1,16)(2,15)(3,14)(4,13)(5,21)(6,22)(7,23,8,
        24)(11,12)(17,40,18,39)(19,37,20,38)(25,34,26,33)(27,35)(28,36)(29,30)(41,42)(43,44) ], 
  [ (1,20,22,14,7,2,19,21,13,8)(3,17,24,15,5)(4,18,23,16,6)(9,28,31,36,41,10,27,32,35,42)(11,26,30,33,44)(12,25,29,34,43)(37,38)(39,40), (1,5,22,38,13,18,2,6,21,37,14,17)(3,8,
        24,40,15,20,4,7,23,39,16,19)(9,28,32)(10,27,31)(11,25,30,12,26,29)(33,44)(34,43)(35,42,36,41) ], 
  [ (1,26)(2,25)(3,28)(4,27)(5,18)(6,17)(7,20,8,19)(9,16)(10,15)(11,14)(12,13)(21,30,22,29)(23,31)(24,32)(33,34)(37,38)(39,40)(41,42), (1,27)(2,28)(3,25,4,26)(5,18,31,43,34,10)(6,17,32,44,
        33,9)(7,19,30,42,36,12)(8,20,29,41,35,11)(13,21,37)(14,22,38)(15,24,40,16,23,39) ], 
  [ (1,15,19,36,28,6,44,12,22,37,30,2,16,20,35,27,5,43,11,21,38,29)(3,14,18,34,26,8,42,10,23,40,31,4,13,17,33,25,7,41,9,24,39,32), 
      (3,4)(5,15,21)(6,16,22)(7,14,23,8,13,24)(9,40,26)(10,39,25)(11,38,27)(12,37,28)(17,34,42,18,33,41)(19,35,43,20,36,44) ], 
  [ (1,8,16,37,34,44)(2,7,15,38,33,43)(3,6,13,40,36,41)(4,5,14,39,35,42)(9,25,10,26)(11,28,12,27)(17,21,29,18,22,30)(19,24,31,20,23,32), (1,33,25,38,9,31,7,16,20,43,23,2,34,
        26,37,10,32,8,15,19,44,24)(3,35,28,39,11,30,5,13,18,41,21,4,36,27,40,12,29,6,14,17,42,22) ], 
  [ (1,34,23,27,41,2,33,24,28,42)(3,36,22,25,44)(4,35,21,26,43)(5,31,39,15,20)(6,32,40,16,19)(7,29,37,14,18)(8,30,38,13,17)(11,12), (1,26,13,30)(2,25,14,29)(3,28,15,31,4,27,16,32)(5,43,
        37,34,6,44,38,33)(7,42,39,35,8,41,40,36)(9,11,10,12)(17,18)(21,23,22,24) ], [ (1,24,2,23)(3,22,4,21)(5,41,6,42)(7,44,8,43)(13,14)(19,20)(25,38)(26,37)(27,40)(28,39)(29,35,30,
        36)(31,34,32,33), (1,21)(2,22)(3,23,4,24)(5,9,27)(6,10,28)(7,12,26)(8,11,25)(13,37,34,31,43,17,14,38,33,32,44,18)(15,40,35,30,41,19)(16,39,36,29,42,20) ], 
  [ (1,28,16,39,23)(2,27,15,40,24)(3,25,14,37,21)(4,26,13,38,22)(5,34,20,31,41,6,33,19,32,42)(7,36,17,30,43)(8,35,18,29,44)(9,10), (1,9,8)(2,10,7)(3,12,6)(4,11,5)(13,41,22)(14,42,21)(15,
        43,23)(16,44,24)(25,37,34,26,38,33)(27,39,36)(28,40,35)(31,32) ], [ (3,4)(5,43,6,44)(7,42,8,41)(9,33,10,34)(11,36)(12,35)(13,14)(17,32)(18,31)(19,29,20,30)(21,38)(22,37)(23,40)(24,
        39), (1,21,31,6,27,14,38,9,34,17,43,2,22,32,5,28,13,37,10,33,18,44)(3,24,30,8,25,16,40,12,36,19,42,4,23,29,7,26,15,39,11,35,20,41) ], 
  [ (1,24,17,13,2,23,18,14)(3,22,19,16)(4,21,20,15)(5,29,40,34,6,30,39,33)(7,31,38,36,8,32,37,35)(9,10)(25,28,26,27)(41,44,42,43), (1,13,18,2,14,17)(3,15,20,4,16,19)(5,28,44,33,32,
        37)(6,27,43,34,31,38)(7,26,41,35,29,40)(8,25,42,36,30,39)(9,21,10,22)(11,24,12,23) ], 
  [ (1,32,40,2,31,39)(3,29,38,4,30,37)(5,19,12,41,23,28,6,20,11,42,24,27)(7,18,9,43,22,25)(8,17,10,44,21,26)(13,36,14,35)(15,33)(16,34), (1,28,12,34,42,2,27,11,33,41)(3,26,10,35,
        43,4,25,9,36,44)(5,40,20,15,31,6,39,19,16,32)(7,38,18,14,29,8,37,17,13,30)(21,22)(23,24) ], 
  [ (1,34,12,2,33,11)(3,36,10,4,35,9)(5,26,31,44,16,22,6,25,32,43,15,21)(7,27,30,41,13,23)(8,28,29,42,14,24)(17,38,18,37)(19,40)(20,39), (1,15,22,5)(2,16,21,6)(3,13,23,8)(4,14,24,7)(9,
        27,42,35,10,28,41,36)(11,25,44,33,12,26,43,34)(17,20,18,19)(29,30)(37,39)(38,40) ], [ (1,31,42,33,7,20,14,38,2,32,41,34,8,19,13,37)(3,29,43,35,5,18,16,39)(4,30,44,36,6,17,15,40)(9,
        22,12,24,10,21,11,23)(25,27)(26,28), (1,24,13,43,29,36,20,7,2,23,14,44,30,35,19,8)(3,22,15,42,31,33,18,5)(4,21,16,41,32,34,17,6)(9,37,11,40,10,38,12,39)(25,27)(26,28) ], 
  [ (1,8,25,18,33,38,10,29,2,7,26,17,34,37,9,30)(3,6,28,19,36,40,11,31,4,5,27,20,35,39,12,32)(13,16,14,15)(21,42,23,43,22,41,24,44), (1,23)(2,24)(3,21)(4,22)(5,41,6,42)(7,43)(8,44)(11,
        12)(13,14)(15,16)(19,20)(25,37,26,38)(27,40)(28,39)(29,36)(30,35)(31,33)(32,34) ], 
  [ (1,17,2,18)(3,19,4,20)(5,41,40,34,25,30)(6,42,39,33,26,29)(7,44,38,35,28,31,8,43,37,36,27,32)(9,22,15)(10,21,16)(11,23,13,12,24,14), (1,13,12,24)(2,14,11,23)(3,16,9,22,4,15,10,
        21)(5,30,44,27)(6,29,43,28)(7,32,41,26,8,31,42,25)(33,36,34,35)(37,39,38,40) ], [ (1,33,43)(2,34,44)(3,35,42)(4,36,41)(5,29,28,12,17,40)(6,30,27,11,18,39)(7,31,25,9,19,38)(8,32,26,
        10,20,37)(13,22,14,21)(15,23,16,24), (1,43,34,21,13,2,44,33,22,14)(3,41,36,23,15)(4,42,35,24,16)(5,9,18,38,28)(6,10,17,37,27)(7,11,20,40,25)(8,12,19,39,26)(29,30) ], 
  [ (1,33,9,2,34,10)(3,35,11)(4,36,12)(5,22,17,6,21,18)(7,23,20)(8,24,19)(25,26)(27,28)(29,39,41,30,40,42)(31,37,44,32,38,43), (1,23,25,16,9,38,43,20,33,32,7,2,24,26,15,10,37,44,19,
        34,31,8)(3,21,27,14,11,40,41,17,35,30,6,4,22,28,13,12,39,42,18,36,29,5) ], 
  [ (1,26,10)(2,25,9)(3,28,11,4,27,12)(5,38,42,23,30,20)(6,37,41,24,29,19)(7,39,43,22,31,18,8,40,44,21,32,17)(13,35,14,36)(15,33,16,34), (1,40,17,44,8,9,2,39,18,43,7,10)(3,38,
        20,41,5,12)(4,37,19,42,6,11)(13,33,14,34)(15,35)(16,36)(21,26,31,22,25,32)(23,28,29,24,27,30) ], 
  [ (1,12,38,28,2,11,37,27)(3,10,40,26)(4,9,39,25)(5,42,36,13)(6,41,35,14)(7,44,33,15,8,43,34,16)(17,19)(18,20)(21,23,22,24)(31,32), (1,27,35)(2,28,36)(3,26,33)(4,25,34)(5,14,38,31,11,41,
        6,13,37,32,12,42)(7,15,40,29,9,44)(8,16,39,30,10,43)(17,23)(18,24)(19,22,20,21) ], 
  [ (1,23,19,5,42)(2,24,20,6,41)(3,21,17,7,43,4,22,18,8,44)(9,14,25,29,38)(10,13,26,30,37)(11,15,27,31,40)(12,16,28,32,39)(35,36), (1,26,20,44,7,2,25,19,43,8)(3,27,17,42,5,4,
        28,18,41,6)(9,31,24,15,38,10,32,23,16,37)(11,30,21,14,39,12,29,22,13,40)(33,34)(35,36) ], 
  [ (1,23,29,18,27,2,24,30,17,28)(3,21,31,19,26,4,22,32,20,25)(9,15,36,43,39,10,16,35,44,40)(11,13,34,41,37,12,14,33,42,38), (1,20,2,19)(3,17)(4,18)(5,23)(6,24)(7,21)(8,22)(9,35)(10,
        36)(11,33)(12,34)(13,14)(25,30,26,29)(27,31)(28,32)(39,40) ], [ (1,3)(2,4)(5,38,30,9,15,36,22,18)(6,37,29,10,16,35,21,17)(7,40,31,11,14,33,23,20)(8,39,32,12,13,34,24,19)(25,41,28,
        44)(26,42,27,43), (1,4)(2,3)(5,16,42,30,24,33,19,37,6,15,41,29,23,34,20,38)(7,13,44,31,21,36,17,39)(8,14,43,32,22,35,18,40)(9,26,11,28,10,25,12,27) ], 
  [ (1,31,36,5,12,25,39,17,44,14,24,2,32,35,6,11,26,40,18,43,13,23)(3,30,33,7,10,28,38,20,42,16,22,4,29,34,8,9,27,37,19,41,15,21), 
      (1,17,6)(2,18,5)(3,20,8)(4,19,7)(9,21,33,10,22,34)(11,23,36)(12,24,35)(13,32,43,14,31,44)(15,30,42)(16,29,41)(37,38)(39,40) ], 
  [ (1,24,40,27,16)(2,23,39,28,15)(3,21,37,26,14,4,22,38,25,13)(5,34,12,19,31)(6,33,11,20,32)(7,36,9,18,29)(8,35,10,17,30)(43,44), (1,27,2,28)(3,25,4,26)(5,43,6,44)(7,41)(8,42)(9,31,10,
        32)(11,30)(12,29)(15,16)(17,33)(18,34)(19,35)(20,36)(21,22)(23,24)(39,40) ], [ (1,39,30,44)(2,40,29,43)(3,37,32,41,4,38,31,42)(5,6)(9,20,35,25,10,19,36,26)(11,17,33,28,12,18,34,
        27)(13,15)(14,16)(21,23)(22,24), (1,16,23,39,2,15,24,40)(3,14,21,38)(4,13,22,37)(5,9,20,36)(6,10,19,35)(7,11,17,33)(8,12,18,34)(29,31)(30,32)(41,43,42,44) ], 
  [ (1,2)(5,25,43,16,6,26,44,15)(7,27,41,13)(8,28,42,14)(9,11,10,12)(17,31,38,21)(18,32,37,22)(19,30,39,23,20,29,40,24)(33,35)(34,36), (1,27,7,2,28,8)(3,25,5)(4,26,6)(9,36,39,10,35,40)(11,
        34,37,12,33,38)(17,23,30)(18,24,29)(19,22,31)(20,21,32)(43,44) ], [ (1,11,14,5,23,32,43,18,26,39,36)(2,12,13,6,24,31,44,17,25,40,35)(3,10,16,7,21,29,41,20,27,38,34)(4,9,15,8,22,
        30,42,19,28,37,33), (1,13,26,39,32,5)(2,14,25,40,31,6)(3,16,28,38,30,8,4,15,27,37,29,7)(9,20,33,10,19,34)(11,17,36,12,18,35)(21,42)(22,41)(23,43,24,44) ], 
  [ (1,3)(2,4)(5,6)(9,26,37,44)(10,25,38,43)(11,27,40,41,12,28,39,42)(13,16)(14,15)(17,31,35,24)(18,32,36,23)(19,30,33,21)(20,29,34,22), (1,15,41,32,12,2,16,42,31,11)(3,13,43,29,9)(4,14,
        44,30,10)(5,6)(17,38,25,35,22)(18,37,26,36,21)(19,39,27,34,23)(20,40,28,33,24) ], [ (1,31,21,35,40,28)(2,32,22,36,39,27)(3,29,24,33,38,26)(4,30,23,34,37,25)(5,17,16)(6,18,15)(7,20,
        13)(8,19,14)(9,41)(10,42)(11,44)(12,43), (1,38,26,35,2,37,25,36)(3,39,27,34,4,40,28,33)(5,15,10,18,6,16,9,17)(7,13,11,20,8,14,12,19)(21,23)(22,24)(29,31)(30,32) ], 
  [ (1,33)(2,34)(3,35,4,36)(5,21)(6,22)(7,24)(8,23)(9,10)(11,12)(13,27,14,28)(15,26)(16,25)(19,20)(29,41,30,42)(31,43)(32,44)(37,38)(39,40), (1,6,36,23,42,30,2,5,35,24,41,29)(3,7,34,21,44,
        32)(4,8,33,22,43,31)(9,20,14,10,19,13)(11,18,15,12,17,16)(25,37)(26,38)(27,40,28,39) ], 
  [ (1,2)(3,4)(9,38,13,10,37,14)(11,40,16)(12,39,15)(17,22,44)(18,21,43)(19,23,41,20,24,42)(25,29,36)(26,30,35)(27,31,33)(28,32,34), (1,20,5)(2,19,6)(3,18,7,4,17,8)(9,33,26,31,13,39,10,34,
        25,32,14,40)(11,36,28,29,16,37)(12,35,27,30,15,38)(21,44)(22,43)(23,42)(24,41) ], [ (1,21,33,19,39,26,14,30,12,44,8)(2,22,34,20,40,25,13,29,11,43,7)(3,23,36,17,38,27,15,32,10,42,
        5)(4,24,35,18,37,28,16,31,9,41,6), (1,34,44,30,8,20,13,25,39,22,11)(2,33,43,29,7,19,14,26,40,21,12)(3,35,42,32,6,17,15,28,38,24,9)(4,36,41,31,5,18,16,27,37,23,10) ], 
  [ (1,25,14,30,20,2,26,13,29,19)(3,28,16,32,17,4,27,15,31,18)(5,38,23,35,9)(6,37,24,36,10)(7,39,22,34,11,8,40,21,33,12)(43,44), (1,37,35,19,5)(2,38,36,20,6)(3,39,33,17,8,4,40,34,18,
        7)(9,42,14,26,24)(10,41,13,25,23)(11,43,15,27,22,12,44,16,28,21) ], [ (1,30,10,2,29,9)(3,31,11,4,32,12)(5,26,42)(6,25,41)(7,27,43,8,28,44)(13,20,37,14,19,38)(15,17,39,16,18,40)(33,
        34), (1,17,44,9,27,2,18,43,10,28)(3,20,42,12,26)(4,19,41,11,25)(5,22,34,32,38)(6,21,33,31,37)(7,23,36,30,40,8,24,35,29,39) ], 
  [ (1,42,12,28,24)(2,41,11,27,23)(3,43,9,26,21)(4,44,10,25,22)(5,31,39,19,16)(6,32,40,20,15)(7,29,37,18,14,8,30,38,17,13)(35,36), (1,32,5,27,2,31,6,28)(3,30,8,26)(4,29,7,25)(9,12,
        10,11)(13,24,38,19,14,23,37,20)(15,22,39,17,16,21,40,18)(33,34)(41,43,42,44) ], 
  [ (1,44,5,35)(2,43,6,36)(3,41,7,34,4,42,8,33)(9,10)(11,12)(13,16)(14,15)(17,22,26,30,18,21,25,29)(19,24,28,32)(20,23,27,31)(37,39)(38,40), (1,38,32,8,26)(2,37,31,7,25)(3,39,29,6,28,4,40,
        30,5,27)(9,44,24,34,20)(10,43,23,33,19)(11,41,21,36,17,12,42,22,35,18) ], [ (1,31,21,38,17,2,32,22,37,18)(3,29,24,39,20)(4,30,23,40,19)(5,9,34,43,28)(6,10,33,44,27)(7,12,36,41,
        26,8,11,35,42,25)(13,14)(15,16), (1,22,25)(2,21,26)(3,24,28)(4,23,27)(9,10)(13,44,20,14,43,19)(15,41,18)(16,42,17)(29,33,39,30,34,40)(31,36,38,32,35,37) ], 
  [ (1,23,31,35,42,20,11,37,2,24,32,36,41,19,12,38)(3,22,30,33,44,17,9,39,4,21,29,34,43,18,10,40)(5,28,7,25)(6,27,8,26)(13,15)(14,16), 
      (1,42,6,12,30,33,21,37,2,41,5,11,29,34,22,38)(3,43,8,10,31,36,23,39)(4,44,7,9,32,35,24,40)(13,16,14,15)(17,26,19,28)(18,25,20,27) ], 
  [ (1,16,12,32,42)(2,15,11,31,41)(3,14,9,29,44,4,13,10,30,43)(5,28,33,20,39,6,27,34,19,40)(7,26,35,17,37)(8,25,36,18,38), (1,32,35,2,31,36)(3,30,34)(4,29,33)(5,19,23,28,44,10,
        6,20,24,27,43,9)(7,17,22,26,41,11)(8,18,21,25,42,12)(13,40)(14,39)(15,37)(16,38) ], 
  [ (1,26,35,10,39,17,14,21,2,25,36,9,40,18,13,22)(3,27,34,11,38,19,16,23)(4,28,33,12,37,20,15,24)(5,43,8,41,6,44,7,42)(29,32)(30,31), (1,22,10,40,42)(2,21,9,39,41)(3,24,12,
        37,43,4,23,11,38,44)(5,26,33,15,18,6,25,34,16,17)(7,27,36,13,20,8,28,35,14,19)(29,30) ], 
  [ (1,6,37,34,10,17,28,13,44,21,32,2,5,38,33,9,18,27,14,43,22,31)(3,8,40,36,11,20,25,15,42,24,30,4,7,39,35,12,19,26,16,41,23,29), 
      (1,6,13,17,32,2,5,14,18,31)(3,7,16,20,29)(4,8,15,19,30)(9,21,34,37,27)(10,22,33,38,28)(11,23,36,40,25,12,24,35,39,26) ], 
  [ (1,27,14,34,37,2,28,13,33,38)(3,26,16,35,39,4,25,15,36,40)(5,32,43,21,10,6,31,44,22,9)(7,30,42,23,12,8,29,41,24,11), (1,36,41,26,38)(2,35,42,25,37)(3,33,44,27,39,
        4,34,43,28,40)(5,9,29,14,23)(6,10,30,13,24)(7,11,31,15,22)(8,12,32,16,21)(19,20) ], 
  [ (1,25,23,44,32,2,26,24,43,31)(3,27,21,42,29)(4,28,22,41,30)(5,11,14,18,35,6,12,13,17,36)(7,9,16,20,34,8,10,15,19,33)(39,40), (1,26,40,5,18,2,25,39,6,17)(3,27,38,8,
        19)(4,28,37,7,20)(9,41,34,16,29,10,42,33,15,30)(11,43,35,13,31,12,44,36,14,32)(21,22) ], 
  [ (1,8,42,23,27,29,37,14,12,17,34)(2,7,41,24,28,30,38,13,11,18,33)(3,6,44,22,26,32,39,16,9,19,36)(4,5,43,21,25,31,40,15,10,20,35), (1,41,18,33,30)(2,42,17,34,29)(3,
        43,19,35,32,4,44,20,36,31)(5,21,9,16,40)(6,22,10,15,39)(7,24,12,13,38)(8,23,11,14,37)(27,28) ], 
  [ (1,44,27,35,30)(2,43,28,36,29)(3,41,25,33,31)(4,42,26,34,32)(5,19,21,38,11,6,20,22,37,12)(7,18,24,40,10,8,17,23,39,9)(13,14)(15,16), (1,29,5,27,16,43,38,21,19,36,11,2,30,
        6,28,15,44,37,22,20,35,12)(3,32,7,25,14,41,40,23,17,34,10,4,31,8,26,13,42,39,24,18,33,9) ], 
  [ (1,19,31,7,10)(2,20,32,8,9)(3,18,30,5,12)(4,17,29,6,11)(13,39,35,42,28,14,40,36,41,27)(15,37,34,44,25,16,38,33,43,26), (1,6,15,2,5,16)(3,7,14,4,8,13)(9,26,18)(10,25,17)(11,
        28,20,12,27,19)(21,22)(33,39,42)(34,40,41)(35,37,43)(36,38,44) ], [ (1,16,20,37)(2,15,19,38)(3,13,17,40)(4,14,18,39)(5,7)(6,8)(9,35,31,28)(10,36,32,27)(11,34,30,26)(12,33,29,
        25)(21,23)(22,24), (1,32,8,21,36,2,31,7,22,35)(3,29,5,24,34,4,30,6,23,33)(9,27,13,20,39)(10,28,14,19,40)(11,25,15,18,38,12,26,16,17,37)(41,42) ], 
  [ (1,32,36,14,40,2,31,35,13,39)(3,30,33,16,37,4,29,34,15,38)(5,25,24,17,43,6,26,23,18,44)(7,28,21,19,41)(8,27,22,20,42)(9,10), (1,23,13,44,17,39,26,12,6,35,32,2,24,
        14,43,18,40,25,11,5,36,31)(3,22,16,42,20,38,27,10,7,33,29,4,21,15,41,19,37,28,9,8,34,30) ], 
  [ (1,36,39,14,2,35,40,13)(3,33,37,16)(4,34,38,15)(5,7,6,8)(9,17,21,26,10,18,22,25)(11,20,23,27)(12,19,24,28)(29,30)(31,32)(41,43,42,44), (1,33,14,22)(2,34,13,21)(3,36,15,24,4,35,16,
        23)(5,8,6,7)(9,30,37,20)(10,29,38,19)(11,31,39,17,12,32,40,18)(25,28)(26,27)(41,42) ], 
  [ (1,24,34,7)(2,23,33,8)(3,22,36,5)(4,21,35,6)(9,11)(10,12)(13,44,28,32,14,43,27,31)(15,41,26,30,16,42,25,29)(17,20,18,19)(37,38), (1,11,20)(2,12,19)(3,10,17)(4,9,18)(5,15,28)(6,16,
        27)(7,13,25,8,14,26)(21,44,30)(22,43,29)(23,42,32)(24,41,31)(37,38) ], [ (1,9,40)(2,10,39)(3,12,38)(4,11,37)(5,32,33,14,25,20,6,31,34,13,26,19)(7,29,36,15,28,18,8,30,35,16,27,
        17)(21,42)(22,41)(23,44)(24,43), (1,14,10,6,2,13,9,5)(3,16,11,7)(4,15,12,8)(17,36,27,29)(18,35,28,30)(19,34,25,31,20,33,26,32)(21,23,22,24)(39,40)(41,44)(42,43) ], 
  [ (1,8,36,27,13,22)(2,7,35,28,14,21)(3,5,34,26,15,23,4,6,33,25,16,24)(9,19,42,10,20,41)(11,18,44)(12,17,43)(29,38)(30,37)(31,40)(32,39), (1,7,24,34,2,8,23,33)(3,5,21,36,4,6,22,35)(9,
        42,20,30)(10,41,19,29)(11,44,17,32)(12,43,18,31)(13,15)(14,16)(25,27)(26,28) ], [ (1,39)(2,40)(3,38,4,37)(5,42,6,41)(7,44,8,43)(9,17)(10,18)(11,20)(12,19)(13,14)(21,26)(22,25)(23,
        28,24,27)(31,32), (1,11,19,24,5,15,40,27,42,34,32,2,12,20,23,6,16,39,28,41,33,31)(3,9,17,21,8,14,38,26,44,36,30,4,10,18,22,7,13,37,25,43,35,29) ], 
  [ (1,8,36,17,15)(2,7,35,18,16)(3,6,34,20,14)(4,5,33,19,13)(9,10)(11,12)(21,38,41,26,31,22,37,42,25,32)(23,39,44,28,30,24,40,43,27,29), (1,7,15,41,33,24,26,30)(2,8,16,42,34,23,
        25,29)(3,5,14,43,36,21,27,32)(4,6,13,44,35,22,28,31)(9,11)(10,12)(17,37,19,39)(18,38,20,40) ], 
  [ (1,17,23,42,12,38,29,14,27,8,33,2,18,24,41,11,37,30,13,28,7,34)(3,20,21,44,10,39,31,16,25,5,35,4,19,22,43,9,40,32,15,26,6,36), 
      (1,33,13,2,34,14)(3,36,15)(4,35,16)(5,32,10)(6,31,9)(7,29,12,8,30,11)(17,38,28)(18,37,27)(19,40,26)(20,39,25)(41,42)(43,44) ], 
  [ (1,6,39,26,17,2,5,40,25,18)(3,7,38,27,19,4,8,37,28,20)(9,41,21,33,15)(10,42,22,34,16)(11,44,23,35,13,12,43,24,36,14)(31,32), (1,6,22,42,9,18,30,33,39,16,25,2,5,
        21,41,10,17,29,34,40,15,26)(3,8,23,44,11,20,32,35,37,14,28,4,7,24,43,12,19,31,36,38,13,27) ], 
  [ (5,38,6,37)(7,40)(8,39)(9,10)(17,23)(18,24)(19,22)(20,21)(25,34)(26,33)(27,36)(28,35)(29,43)(30,44)(31,42)(32,41), (1,16,40,43,29,17,28,9,8,23,36)(2,15,39,44,30,18,27,10,7,24,35)(3,14,
        37,42,31,20,26,11,5,21,33)(4,13,38,41,32,19,25,12,6,22,34) ], [ (1,38,17,22,2,37,18,21)(3,40,20,23,4,39,19,24)(5,11,14,25,6,12,13,26)(7,9,15,27,8,10,16,28)(33,36)(34,
        35)(41,44)(42,43), (1,9,40,21,2,10,39,22)(3,12,37,23,4,11,38,24)(5,7,6,8)(13,18,36,25)(14,17,35,26)(15,19,34,27)(16,20,33,28)(29,32,30,31) ], 
  [ (1,32,16,20,10,37,2,31,15,19,9,38)(3,29,14,18,11,40,4,30,13,17,12,39)(5,22,41)(6,21,42)(7,23,44,8,24,43)(25,33)(26,34)(27,35,28,36), (1,18,16,30,10,2,17,15,29,9)(3,19,14,31,
        11,4,20,13,32,12)(5,21,25,33,42,6,22,26,34,41)(7,24,28,36,44,8,23,27,35,43) ], [ (1,9,27)(2,10,28)(3,12,25,4,11,26)(5,29,34,23,38,16)(6,30,33,24,37,15)(7,31,35,21,40,14,8,32,36,22,
        39,13)(17,43,18,44)(19,42,20,41), (1,39,19)(2,40,20)(3,38,17,4,37,18)(5,29,16,26,24,44,6,30,15,25,23,43)(7,31,14,28,22,41)(8,32,13,27,21,42)(9,35,10,36)(11,33,12,34) ], 
  [ (1,17,23,2,18,24)(3,19,22)(4,20,21)(5,37,25,41,31,34)(6,38,26,42,32,33)(7,39,28,44,29,35,8,40,27,43,30,36)(9,15,10,16)(11,14,12,13), (1,29,2,30)(3,31,4,32)(5,12,42,21,37,33)(6,11,
        41,22,38,34)(7,9,44,23,40,35,8,10,43,24,39,36)(13,25,19,14,26,20)(15,27,17)(16,28,18) ], 
  [ (1,35,40,2,36,39)(3,33,38,4,34,37)(5,12,25)(6,11,26)(7,9,27,8,10,28)(15,16)(17,43,23,18,44,24)(19,41,22)(20,42,21)(29,30), (1,41,14,31,35,9,7,20,40,28,21)(2,42,13,32,36,10,8,19,39,
        27,22)(3,44,16,30,33,12,5,18,37,25,24)(4,43,15,29,34,11,6,17,38,26,23) ], 
  [ (1,29,37,13,42,2,30,38,14,41)(3,32,40,15,44)(4,31,39,16,43)(5,36,26,20,10,6,35,25,19,9)(7,34,27,17,11)(8,33,28,18,12)(21,22)(23,24), (1,3,2,4)(5,11,16,33)(6,12,15,34)(7,10,14,36,
        8,9,13,35)(17,41,37,27)(18,42,38,28)(19,43,39,25)(20,44,40,26)(29,32)(30,31) ], [ (1,40,8,33,30,26,19,43,13,22,12,2,39,7,34,29,25,20,44,14,21,11)(3,37,5,35,32,28,18,41,15,24,9,4,
        38,6,36,31,27,17,42,16,23,10), (1,40,29,14,26,33,43,22,20,8,12,2,39,30,13,25,34,44,21,19,7,11)(3,38,31,16,28,35,42,24,18,6,10,4,37,32,15,27,36,41,23,17,5,9) ], 
  [ (1,31,37,22)(2,32,38,21)(3,30,39,23)(4,29,40,24)(5,35,10,26)(6,36,9,25)(7,34,12,27,8,33,11,28)(13,15,14,16)(17,18)(19,20)(41,43)(42,44), (1,5,35,37,30,2,6,36,38,29)(3,8,34,39,32)(4,7,
        33,40,31)(9,13,41,25,24,10,14,42,26,23)(11,15,43,28,22)(12,16,44,27,21)(17,18)(19,20) ], 
  [ (1,29,19,26,2,30,20,25)(3,32,17,27,4,31,18,28)(5,11,24,33,6,12,23,34)(7,9,22,36,8,10,21,35)(37,40)(38,39)(41,44)(42,43), (1,19,37,43)(2,20,38,44)(3,17,40,41)(4,18,39,42)(5,7,6,8)(9,
        11)(10,12)(13,14)(21,26,35,32,22,25,36,31)(23,28,33,29,24,27,34,30) ], [ (1,2)(3,4)(5,27,31,6,28,32)(7,26,29,8,25,30)(9,17,38,10,18,37)(11,20,39)(12,19,40)(13,44,21)(14,43,22)(15,
        42,24,16,41,23), (1,34,32,28)(2,33,31,27)(3,35,30,26,4,36,29,25)(9,12)(10,11)(13,24,43,39,14,23,44,40)(15,22,41,37,16,21,42,38)(17,19,18,20) ], 
  [ (1,17,24,13,2,18,23,14)(3,20,22,15,4,19,21,16)(5,28,39,42,6,27,40,41)(7,26,37,43,8,25,38,44)(11,12)(29,31)(30,32)(33,36,34,35), (1,15,38,44,20)(2,16,37,43,19)(3,13,39,41,17)(4,14,40,
        42,18)(5,35,30,27,22)(6,36,29,28,21)(7,33,32,25,24)(8,34,31,26,23) ], [ (1,24,30,10)(2,23,29,9)(3,21,31,12)(4,22,32,11)(5,16,38,27)(6,15,37,28)(7,14,40,26)(8,13,39,25)(17,20)(18,
        19)(33,34)(35,36)(41,44)(42,43), (1,4,2,3)(5,15,35,27,6,16,36,28)(7,13,33,25,8,14,34,26)(9,29,42,20,10,30,41,19)(11,31,44,17)(12,32,43,18)(21,23,22,24)(39,40) ], 
  [ (1,32,14,6,44,2,31,13,5,43)(3,30,15,7,42,4,29,16,8,41)(9,22,33,28,38,10,21,34,27,37)(11,23,35,26,40)(12,24,36,25,39)(17,18), (1,13,28,9,5,17,2,14,27,10,6,18)(3,15,
        26,12,7,20)(4,16,25,11,8,19)(21,44,37,22,43,38)(23,42,40)(24,41,39)(29,35)(30,36)(31,33)(32,34) ], 
  [ (1,26,33,31,21,8,14,17)(2,25,34,32,22,7,13,18)(3,28,35,30,23,5,16,20)(4,27,36,29,24,6,15,19)(9,37,11,39)(10,38,12,40)(41,43)(42,44), (1,29,24,35,10,2,30,23,36,9)(3,31,22,34,
        11,4,32,21,33,12)(5,14,26,38,20,6,13,25,37,19)(7,15,28,40,17)(8,16,27,39,18)(41,42) ], 
  [ (1,3,2,4)(5,42,40,12)(6,41,39,11)(7,44,37,9,8,43,38,10)(13,34,30,23,14,33,29,24)(15,36,32,22)(16,35,31,21)(17,20,18,19)(25,26)(27,28), (1,20,10,32,7,2,19,9,31,8)(3,17,11,30,5,4,
        18,12,29,6)(13,36,39,42,22,14,35,40,41,21)(15,33,38,44,23)(16,34,37,43,24)(25,26) ], 
  [ (1,4)(2,3)(5,8)(6,7)(9,34,27,38)(10,33,28,37)(11,35,25,40)(12,36,26,39)(13,42,32,20)(14,41,31,19)(15,44,29,18)(16,43,30,17), (1,30,11,37,2,29,12,38)(3,32,9,39)(4,31,10,40)(5,8,6,7)(13,
        43,17,35)(14,44,18,36)(15,42,19,33)(16,41,20,34)(21,23)(22,24) ], [ (1,14,24,34,38,42,17,30,7,11,27)(2,13,23,33,37,41,18,29,8,12,28)(3,16,21,36,40,44,19,31,6,10,26)(4,15,22,35,39,
        43,20,32,5,9,25), (5,40)(6,39)(7,37)(8,38)(9,43)(10,44)(11,42,12,41)(13,30)(14,29)(15,31)(16,32)(17,18)(19,20)(21,36,22,35)(23,33,24,34)(25,26) ], 
  [ (1,44,16,2,43,15)(3,41,13,4,42,14)(5,12,21,6,11,22)(7,9,24,8,10,23)(19,20)(25,31,34)(26,32,33)(27,29,35,28,30,36)(37,38)(39,40), (1,34,42,18,30,2,33,41,17,29)(3,36,44,20,31)(4,35,43,
        19,32)(5,9,22,15,26)(6,10,21,16,25)(7,12,24,13,28,8,11,23,14,27)(37,38)(39,40) ], 
  [ (1,32,27,24,39,41,5,19,16,33,11)(2,31,28,23,40,42,6,20,15,34,12)(3,30,25,21,37,44,8,18,14,35,10)(4,29,26,22,38,43,7,17,13,36,9), 
      (1,41,40,20,28,2,42,39,19,27)(3,43,38,18,26,4,44,37,17,25)(5,12,34,15,24,6,11,33,16,23)(7,10,35,13,21,8,9,36,14,22) ], 
  [ (1,43,33,18,14,5,10,22,38,31,27)(2,44,34,17,13,6,9,21,37,32,28)(3,42,35,19,15,7,12,23,40,29,25)(4,41,36,20,16,8,11,24,39,30,26), 
      (1,6,2,5)(3,7,4,8)(9,10)(13,38,14,37)(15,39)(16,40)(17,22,18,21)(19,23)(20,24)(25,30,26,29)(27,31,28,32)(33,34)(41,42)(43,44) ], 
  [ (1,44,16,7,24,2,43,15,8,23)(3,42,13,5,22,4,41,14,6,21)(11,12)(17,35,27,40,29,18,36,28,39,30)(19,34,26,38,31)(20,33,25,37,32), (1,16,25,33,10,2,15,26,34,9)(3,14,28,36,
        12)(4,13,27,35,11)(5,40,21,30,42)(6,39,22,29,41)(7,37,24,31,43)(8,38,23,32,44)(19,20) ], 
  [ (1,14,43,31,35,25)(2,13,44,32,36,26)(3,16,42,30,34,28)(4,15,41,29,33,27)(5,11)(6,12)(7,9,8,10)(17,23,40)(18,24,39)(19,21,38,20,22,37), (1,35,22,37,26,31,2,36,21,38,25,32)(3,33,23,40,
        27,30)(4,34,24,39,28,29)(5,10,6,9)(7,11)(8,12)(13,20,44,14,19,43)(15,17,41,16,18,42) ], 
  [ (1,5,42,40,34,2,6,41,39,33)(3,7,44,38,36)(4,8,43,37,35)(9,30,18,25,21,10,29,17,26,22)(11,32,20,28,23,12,31,19,27,24)(13,14), (1,4)(2,3)(5,7)(6,8)(9,24,37,31,10,23,38,32)(11,21,
        40,30)(12,22,39,29)(13,14)(15,16)(17,25,36,44,18,26,35,43)(19,28,33,42)(20,27,34,41) ], 
  [ (1,31,8,9,19,2,32,7,10,20)(3,29,5,11,17,4,30,6,12,18)(13,27,35,39,21,14,28,36,40,22)(15,25,34,38,24,16,26,33,37,23), (1,8,31,10)(2,7,32,9)(3,5,30,11)(4,6,29,12)(13,
        43,36,26)(14,44,35,25)(15,42,34,28)(16,41,33,27)(17,18)(21,24,22,23)(37,39)(38,40) ], 
  [ (1,35,2,36)(3,33)(4,34)(5,12)(6,11)(7,10,8,9)(13,31)(14,32)(15,30,16,29)(17,23,18,24)(19,22)(20,21)(25,26)(27,28)(39,40)(41,42), (1,40,41,19,12,6,2,39,42,20,11,5)(3,37,43,18,10,8,4,38,
        44,17,9,7)(13,30)(14,29)(15,32,16,31)(21,35,26)(22,36,25)(23,33,27,24,34,28) ], [ (1,21,31,17)(2,22,32,18)(3,24,30,20)(4,23,29,19)(5,42,27,11,6,41,28,12)(7,44,25,9)(8,43,26,10)(13,
        16,14,15)(33,36)(34,35)(37,38)(39,40), (1,7,18,35,16,2,8,17,36,15)(3,6,19,34,13)(4,5,20,33,14)(9,27,43,23,30)(10,28,44,24,29)(11,26,42,21,32)(12,25,41,22,31)(37,38) ], 
  [ (1,43,4,41,2,44,3,42)(5,39,12,33,25,17,32,21)(6,40,11,34,26,18,31,22)(7,37,9,35,28,19,30,23,8,38,10,36,27,20,29,24)(13,16)(14,15), (1,30,28,11,2,29,27,12)(3,31,25,10)(4,
        32,26,9)(5,34,43,17,6,33,44,18)(7,35,42,19)(8,36,41,20)(13,16)(14,15)(21,23)(22,24)(37,38)(39,40) ], 
  [ (1,3)(2,4)(5,43,33,26,13,23,20,31)(6,44,34,25,14,24,19,32)(7,41,35,27,16,22,18,30)(8,42,36,28,15,21,17,29)(9,37,12,39)(10,38,11,40), (1,2)(5,41,16,40,34)(6,42,15,39,33)(7,43,14,37,
        36)(8,44,13,38,35)(9,25,17,29,22,10,26,18,30,21)(11,28,20,32,23)(12,27,19,31,24) ], [ (1,41,40,16,33)(2,42,39,15,34)(3,44,37,14,36)(4,43,38,13,35)(5,6)(7,8)(9,30,22,25,18,10,29,21,
        26,17)(11,32,23,27,19,12,31,24,28,20), (1,20,9,31,2,19,10,32)(3,17,12,30,4,18,11,29)(7,8)(13,15)(14,16)(21,34,41,25,22,33,42,26)(23,36,43,27)(24,35,44,28)(37,40)(38,39) ], 
  [ (1,34,14,21,2,33,13,22)(3,35,16,23)(4,36,15,24)(5,7)(6,8)(9,29,37,20,10,30,38,19)(11,31,40,18)(12,32,39,17)(25,28)(26,27)(41,42)(43,44), (1,15,5,27,23,33,2,16,6,28,24,34)(3,14,8,26,21,
        35)(4,13,7,25,22,36)(9,29,38,10,30,37)(11,31,39)(12,32,40)(17,43,18,44)(19,41,20,42) ], 
  [ (1,40,9,21)(2,39,10,22)(3,37,12,23)(4,38,11,24)(5,13,30,36)(6,14,29,35)(7,16,32,34)(8,15,31,33)(17,20)(18,19)(25,27)(26,28), (1,38,35,42,2,37,36,41)(3,39,34,43)(4,40,33,44)(5,31,14,
        11)(6,32,13,12)(7,29,15,10,8,30,16,9)(17,20)(18,19)(21,23,22,24)(25,26) ], [ (1,10,2,9)(3,12)(4,11)(5,18)(6,17)(7,20)(8,19)(13,28)(14,27)(15,26)(16,25)(23,24)(35,36)(37,44)(38,
        43)(39,42,40,41), (1,13,4,15)(2,14,3,16)(5,12,25,42,30,17,38,35)(6,11,26,41,29,18,37,36)(7,10,28,43,32,20,40,34)(8,9,27,44,31,19,39,33)(21,23)(22,24) ], 
  [ (1,34,5,16,40)(2,33,6,15,39)(3,35,7,13,38,4,36,8,14,37)(9,29,21,18,25)(10,30,22,17,26)(11,32,24,20,28)(12,31,23,19,27)(41,42), (5,41,6,42)(7,43,8,44)(9,16,10,15)(11,14)(12,13)(21,
        22)(23,24)(25,33)(26,34)(27,35)(28,36)(29,39)(30,40)(31,38,32,37) ], [ (1,26,44,10,14,20,22,5,2,25,43,9,13,19,21,6)(3,28,42,12,16,17,24,8,4,27,41,11,15,18,23,7)(29,39,32,37)(30,40,
        31,38)(33,36)(34,35), (1,13,9,37,5,2,14,10,38,6)(3,16,11,40,7,4,15,12,39,8)(17,28,44,32,21)(18,27,43,31,22)(19,25,42,29,23)(20,26,41,30,24) ], 
  [ (1,19,12,33,40,2,20,11,34,39)(3,18,9,36,38)(4,17,10,35,37)(5,31,16,41,28,6,32,15,42,27)(7,30,14,43,25)(8,29,13,44,26), (1,11,18)(2,12,17)(3,10,19,4,9,20)(5,43,39)(6,44,40)(7,42,
        37)(8,41,38)(15,16)(21,22)(25,36,32)(26,35,31)(27,34,29,28,33,30) ], [ (1,27,2,28)(3,25)(4,26)(5,39,43,32,15,9)(6,40,44,31,16,10)(7,37,42,30,14,11,8,38,41,29,13,12)(17,34,23)(18,
        33,24)(19,35,22)(20,36,21), (1,25)(2,26)(3,28)(4,27)(5,17)(6,18)(7,19,8,20)(9,16,10,15)(11,14)(12,13)(21,30)(22,29)(23,32)(24,31)(33,34)(35,36)(39,40)(41,42) ], 
  [ (1,12,40,2,11,39)(3,10,37,4,9,38)(5,24,32,6,23,31)(7,22,30)(8,21,29)(13,44,26)(14,43,25)(15,42,27,16,41,28)(33,34)(35,36), (1,3)(2,4)(5,32,36,18,6,31,35,17)(7,29,34,19)(8,30,33,20)(9,
        25,42,13)(10,26,41,14)(11,27,43,15,12,28,44,16)(21,22)(37,39,38,40) ], [ (1,43,38,20,15,2,44,37,19,16)(3,41,39,18,13)(4,42,40,17,14)(5,35,22,12,29,6,36,21,11,30)(7,34,24,10,32,8,
        33,23,9,31)(27,28), (1,26,8)(2,25,7)(3,27,5,4,28,6)(9,10)(11,12)(13,39,29)(14,40,30)(15,38,32)(16,37,31)(17,35,42,18,36,41)(19,34,43,20,33,44)(21,22) ], 
  [ (1,13,27,41)(2,14,28,42)(3,16,26,43,4,15,25,44)(5,6)(9,18,40,24,10,17,39,23)(11,20,38,22)(12,19,37,21)(29,31)(30,32)(33,35,34,36), (1,11,40,20,2,12,39,19)(3,10,38,18,4,9,37,17)(5,25,
        42,21)(6,26,41,22)(7,28,44,23)(8,27,43,24)(13,16)(14,15)(29,31,30,32)(33,34) ], [ (3,4)(5,30)(6,29)(7,31,8,32)(13,23)(14,24)(15,21,16,22)(19,20)(25,42)(26,41)(27,44,28,43)(33,40,
        34,39)(35,37)(36,38), (1,32)(2,31)(3,29,4,30)(5,12,18,6,11,17)(7,9,19,8,10,20)(13,24,35,44,40,26)(14,23,36,43,39,25)(15,21,34,41,37,27,16,22,33,42,38,28) ], 
  [ (1,18,44)(2,17,43)(3,19,42,4,20,41)(5,14,32,6,13,31)(7,15,30,8,16,29)(11,12)(21,38,33,22,37,34)(23,40,35,24,39,36), (1,44,35,2,43,36)(3,41,33)(4,42,34)(5,6)(7,8)(9,10)(13,31,25,14,32,
        26)(15,29,28)(16,30,27)(17,39,24,18,40,23)(19,38,22)(20,37,21) ], [ (1,39,5,30,15,41,17,33,22,26,10)(2,40,6,29,16,42,18,34,21,25,9)(3,37,8,32,13,43,20,36,24,28,11)(4,38,7,31,14,
        44,19,35,23,27,12), (1,30,34)(2,29,33)(3,31,36)(4,32,35)(5,10,16)(6,9,15)(7,11,13)(8,12,14)(21,40,26,22,39,25)(23,38,27,24,37,28) ], 
  [ (1,31,18,25,23,6,2,32,17,26,24,5)(3,30,20,27,21,7)(4,29,19,28,22,8)(9,16)(10,15)(11,14,12,13)(33,38,41)(34,37,42)(35,40,43)(36,39,44), (1,42)(2,41)(3,43,4,44)(5,23)(6,24)(7,21)(8,
        22)(9,14,10,13)(11,16,12,15)(25,37,26,38)(27,40,28,39)(31,32) ], [ (1,21,7,33,42,40,28,18,2,22,8,34,41,39,27,17)(3,23,6,35,44,38,25,19)(4,24,5,36,43,37,26,20)(9,31,12,30,10,32,
        11,29)(13,16)(14,15), (1,32,8,27,18,38,35,44)(2,31,7,28,17,37,36,43)(3,30,6,26,19,39,34,42)(4,29,5,25,20,40,33,41)(9,21,12,23,10,22,11,24)(13,16,14,15) ], 
  [ (1,20,31,9,8)(2,19,32,10,7)(3,17,29,12,5,4,18,30,11,6)(13,28,21,41,35)(14,27,22,42,36)(15,26,23,43,33,16,25,24,44,34)(37,38)(39,40), (1,10,7,22,44,28,30,33,2,9,8,21,43,
        27,29,34)(3,12,5,24,42,26,31,36,4,11,6,23,41,25,32,35)(13,18,16,19,14,17,15,20)(37,40,38,39) ], 
  [ (1,34,26,9)(2,33,25,10)(3,36,27,11)(4,35,28,12)(5,43,39,24,6,44,40,23)(7,42,37,21)(8,41,38,22)(13,14)(17,19)(18,20)(29,32)(30,31), (1,39,32,28,42,2,40,31,27,41)(3,37,30,25,43,4,38,29,
        26,44)(5,11,15,24,34,6,12,16,23,33)(7,9,14,21,35,8,10,13,22,36) ], [ (1,12,29,8,25,44,2,11,30,7,26,43)(3,9,31,5,27,41)(4,10,32,6,28,42)(13,19)(14,20)(15,18,16,17)(21,34,40,
        22,33,39)(23,35,37,24,36,38), (1,9,25,30,41)(2,10,26,29,42)(3,12,27,31,44)(4,11,28,32,43)(7,8)(13,20,38,35,23,14,19,37,36,24)(15,17,40,34,21)(16,18,39,33,22) ], 
  [ (1,12,6,35,2,11,5,36)(3,10,8,34,4,9,7,33)(13,37,32,27,14,38,31,28)(15,40,30,25,16,39,29,26)(17,20)(18,19)(21,24)(22,23), (1,12,5)(2,11,6)(3,10,8)(4,9,7)(13,22,17,38,26,29)(14,21,18,37,
        25,30)(15,24,20,39,28,31)(16,23,19,40,27,32)(33,42)(34,41)(35,43)(36,44) ], [ (1,12,26,22,2,11,25,21)(3,9,27,24)(4,10,28,23)(7,8)(13,41,30,36,14,42,29,35)(15,43,31,33,16,44,32,
        34)(17,20)(18,19)(37,39)(38,40), (1,15,44,2,16,43)(3,14,41)(4,13,42)(5,33,11,26,22,32)(6,34,12,25,21,31)(7,35,10,28,24,30)(8,36,9,27,23,29)(17,40,18,39)(19,38)(20,37) ], 
  [ (1,26,15,10,33)(2,25,16,9,34)(3,27,13,11,35)(4,28,14,12,36)(5,29,17,40,42)(6,30,18,39,41)(7,32,19,37,43,8,31,20,38,44)(21,22), (1,36,19,27)(2,35,20,28)(3,34,17,25)(4,33,18,26)(5,8,6,
        7)(9,37,31,15,10,38,32,16)(11,40,29,13,12,39,30,14)(21,22)(41,44)(42,43) ], [ (1,33,13,31,43,9,27,21,18,37,6)(2,34,14,32,44,10,28,22,17,38,5)(3,36,15,29,42,12,25,23,20,40,7)(4,
        35,16,30,41,11,26,24,19,39,8), (1,28,18,13,33,2,27,17,14,34)(3,25,20,15,35)(4,26,19,16,36)(5,9,21,31,43)(6,10,22,32,44)(7,12,23,29,41,8,11,24,30,42) ], 
  [ (1,12,35,2,11,36)(3,9,34)(4,10,33)(5,6)(7,8)(13,24,39,14,23,40)(15,22,38,16,21,37)(17,25,31)(18,26,32)(19,27,30)(20,28,29)(41,42), (1,4,2,3)(5,24,13,44,6,23,14,43)(7,21,16,41,8,22,15,
        42)(9,11,10,12)(17,30,36,27,18,29,35,28)(19,31,34,26)(20,32,33,25)(39,40) ], [ (3,4)(5,23,6,24)(7,22)(8,21)(9,27,10,28)(11,25)(12,26)(13,40)(14,39)(15,38)(16,37)(19,20)(29,34)(30,
        33)(31,36,32,35)(43,44), (1,38,30,43,13,6,26,34)(2,37,29,44,14,5,25,33)(3,39,32,42,15,8,27,36)(4,40,31,41,16,7,28,35)(9,23,12,21,10,24,11,22)(17,19,18,20) ], 
  [ (1,25,12,2,26,11)(3,28,10,4,27,9)(5,23,6,24)(7,21,8,22)(13,17,39,35,43,31,14,18,40,36,44,32)(15,19,38,33,41,30,16,20,37,34,42,29), (1,11,26,7,22)(2,12,25,8,21)(3,10,27,
        5,24,4,9,28,6,23)(13,20,44,39,29,14,19,43,40,30)(15,17,42,38,32)(16,18,41,37,31)(33,34)(35,36) ], 
  [ (1,13,8,41,28,2,14,7,42,27)(3,15,5,44,25)(4,16,6,43,26)(9,20,32,22,39)(10,19,31,21,40)(11,18,30,24,38,12,17,29,23,37)(33,34)(35,36), (3,4)(5,6)(9,33)(10,34)(11,36,12,35)(13,28)(14,
        27)(15,26,16,25)(17,22)(18,21)(19,23)(20,24)(29,39,30,40)(31,37,32,38)(41,42)(43,44) ], 
  [ (1,16,18,8,2,15,17,7)(3,14,19,6,4,13,20,5)(9,22,28,37,10,21,27,38)(11,24,26,39)(12,23,25,40)(29,31,30,32)(35,36)(41,44,42,43), (1,10,15,34,25,2,9,16,33,26)(3,12,14,35,27,4,
        11,13,36,28)(5,40,42,17,21)(6,39,41,18,22)(7,37,43,19,23,8,38,44,20,24)(29,30) ], [ (1,37,28,29,2,38,27,30)(3,39,25,32,4,40,26,31)(5,33,16,23,6,34,15,24)(7,35,13,21,8,36,14,22)(11,
        12)(17,19,18,20)(41,44)(42,43), (5,35,22,6,36,21)(7,34,23)(8,33,24)(9,26,32)(10,25,31)(11,27,29)(12,28,30)(13,42,18)(14,41,17)(15,44,20,16,43,19)(37,38)(39,40) ], 
  [ (1,2)(3,4)(5,6)(7,8)(9,27,23)(10,28,24)(11,26,21,12,25,22)(13,34,19)(14,33,20)(15,35,17,16,36,18)(29,43,40,30,44,39)(31,42,37,32,41,38), (3,4)(5,33,44,17,37,6,34,43,18,38)(7,36,42,20,
        39)(8,35,41,19,40)(9,32,14,28,22)(10,31,13,27,21)(11,30,16,25,24)(12,29,15,26,23) ], 
  [ (1,39,29,11,43,13,33,8,22,26,20,2,40,30,12,44,14,34,7,21,25,19)(3,38,32,9,42,15,36,6,23,28,17,4,37,31,10,41,16,35,5,24,27,18), 
      (1,21,26,19,29,34,12,40,13,7,43,2,22,25,20,30,33,11,39,14,8,44)(3,23,28,17,32,36,10,38,15,6,41,4,24,27,18,31,35,9,37,16,5,42) ], 
  [ (1,40,24,42,5,11,15,32,19,27,34)(2,39,23,41,6,12,16,31,20,28,33)(3,38,22,43,8,9,14,30,17,25,35)(4,37,21,44,7,10,13,29,18,26,36), 
      (1,2)(3,4)(5,24,15,11,34,6,23,16,12,33)(7,22,14,10,36)(8,21,13,9,35)(17,25,43,37,30,18,26,44,38,29)(19,27,42,39,32)(20,28,41,40,31) ], 
  [ (1,38,44,10,33)(2,37,43,9,34)(3,39,41,11,36,4,40,42,12,35)(5,18,27,21,14)(6,17,28,22,13)(7,19,25,24,15,8,20,26,23,16)(29,30)(31,32), (1,2)(5,21,40,6,22,39)(7,23,37,8,24,38)(9,25,
        16)(10,26,15)(11,27,14,12,28,13)(17,29,42)(18,30,41)(19,31,43)(20,32,44)(33,34)(35,36) ], 
  [ (1,15,42,8,32,38,17,12,22,25,35,2,16,41,7,31,37,18,11,21,26,36)(3,14,43,6,30,39,20,10,23,28,34,4,13,44,5,29,40,19,9,24,27,33), 
      (1,15,22,2,16,21)(3,14,23)(4,13,24)(5,6)(7,8)(9,33,40)(10,34,39)(11,35,37)(12,36,38)(17,42,25)(18,41,26)(19,44,28)(20,43,27)(31,32) ], 
  [ (1,16,19,2,15,20)(3,14,18,4,13,17)(5,24,28,33,12,32)(6,23,27,34,11,31)(7,21,25,35,10,30)(8,22,26,36,9,29)(37,43,38,44)(39,42,40,41), (1,41,33)(2,42,34)(3,44,35,4,43,36)(5,24,40,12,
        15,28)(6,23,39,11,16,27)(7,22,37,10,14,25,8,21,38,9,13,26)(17,30)(18,29)(19,32)(20,31) ], 
  [ (1,14,9,18,27,22,37,32,43,6,33)(2,13,10,17,28,21,38,31,44,5,34)(3,16,11,20,25,23,39,30,42,8,36)(4,15,12,19,26,24,40,29,41,7,35), 
      (1,6,17,9,37,44,2,5,18,10,38,43)(3,7,20,11,40,41)(4,8,19,12,39,42)(13,33,27,14,34,28)(15,36,26)(16,35,25)(21,31)(22,32)(23,29)(24,30) ], 
  [ (1,27,9,18,44)(2,28,10,17,43)(3,26,12,20,41,4,25,11,19,42)(5,21,32,37,13,6,22,31,38,14)(7,24,29,39,15,8,23,30,40,16)(33,34), (1,26,10,15)(2,25,9,16)(3,27,11,14,4,28,12,
        13)(5,43,17,38,6,44,18,37)(7,42,19,39,8,41,20,40)(21,24,22,23)(29,31,30,32)(33,34) ], 
  [ (1,8,16,18,35)(2,7,15,17,36)(3,6,14,20,33,4,5,13,19,34)(9,43,27,24,40)(10,44,28,23,39)(11,42,26,21,38,12,41,25,22,37)(29,30)(31,32), (1,16,23,18,40,30,7,28,44,10,35)(2,15,24,
        17,39,29,8,27,43,9,36)(3,13,22,19,37,31,6,26,42,11,34)(4,14,21,20,38,32,5,25,41,12,33) ], 
  [ (1,3)(2,4)(5,14,39,44)(6,13,40,43)(7,16,38,41,8,15,37,42)(9,17,30,25,10,18,29,26)(11,19,31,27)(12,20,32,28)(23,24)(33,36,34,35), (1,33,20,16,32,2,34,19,15,31)(3,36,18,14,29,4,35,17,
        13,30)(5,12,27,39,42)(6,11,28,40,41)(7,10,26,38,43)(8,9,25,37,44)(21,22)(23,24) ], [ (1,44,32,8,22,13,38,12)(2,43,31,7,21,14,37,11)(3,42,29,6,24,16,39,10)(4,41,30,5,23,15,40,9)(17,
        19,18,20)(25,34,28,35,26,33,27,36), (1,23,34,30,40,15,11,44)(2,24,33,29,39,16,12,43)(3,21,36,32,37,13,9,41,4,22,35,31,38,14,10,42)(5,26,8,28,6,25,7,27)(17,20)(18,19) ], 
  [ (1,8,34,11,21,19,2,7,33,12,22,20)(3,6,35,10,23,18,4,5,36,9,24,17)(13,44,14,43)(15,41,16,42)(25,30,40)(26,29,39)(27,32,38)(28,31,37), (3,4)(5,38,17,16,23)(6,37,18,15,24)(7,40,20,14,22,
        8,39,19,13,21)(9,32,35,28,42,10,31,36,27,41)(11,30,33,25,43,12,29,34,26,44) ], 
  [ (1,5,28,22,30,20,2,6,27,21,29,19)(3,8,26,24,31,17,4,7,25,23,32,18)(9,40)(10,39)(11,38,12,37)(13,41,34,14,42,33)(15,43,36)(16,44,35), (1,20,12,28,35,30)(2,19,11,27,36,29)(3,18,9,
        26,34,31,4,17,10,25,33,32)(5,44)(6,43)(7,41)(8,42)(13,40,23,14,39,24)(15,38,22)(16,37,21) ], 
  [ (1,25,8,32,24,19)(2,26,7,31,23,20)(3,28,6,29,22,18,4,27,5,30,21,17)(9,44,15)(10,43,16)(11,42,14,12,41,13)(33,37,34,38)(35,40,36,39), (1,21)(2,22)(3,23,4,24)(5,30)(6,29)(7,32,8,31)(9,
        40)(10,39)(11,37,12,38)(13,14)(17,25)(18,26)(19,27,20,28)(43,44) ], [ (1,27,37,18,13,2,28,38,17,14)(3,26,40,19,16,4,25,39,20,15)(5,10,43,32,22,6,9,44,31,21)(7,12,42,29,23,8,11,41,
        30,24)(33,34)(35,36), (1,34,18,21,44,38)(2,33,17,22,43,37)(3,36,20,23,42,40)(4,35,19,24,41,39)(5,31,14,6,32,13)(7,30,15,8,29,16)(9,27,10,28)(11,25,12,26) ], 
  [ (1,38,10,30,16,44,26,21)(2,37,9,29,15,43,25,22)(3,40,12,32,13,41,27,24)(4,39,11,31,14,42,28,23)(5,20,8,18,6,19,7,17)(33,36,34,35), (1,18,4,19)(2,17,3,20)(5,21,29,10,13,
        28,42,38,6,22,30,9,14,27,41,37)(7,23,32,12,16,26,43,40,8,24,31,11,15,25,44,39)(33,35)(34,36) ], 
  [ (1,37,16,32,8,2,38,15,31,7)(3,39,13,30,5)(4,40,14,29,6)(9,34,19,23,44)(10,33,20,24,43)(11,36,17,22,41)(12,35,18,21,42)(27,28), (1,3)(2,4)(5,21,17,13,6,22,18,14)(7,24,20,15,8,23,
        19,16)(9,36,32,42)(10,35,31,41)(11,34,30,44)(12,33,29,43)(25,26)(37,39,38,40) ], [ (1,22,35,13,25,12,41,30,2,21,36,14,26,11,42,29)(3,24,33,15,28,10,44,32,4,23,34,16,27,9,43,31)(5,
        19,8,18,6,20,7,17)(37,40,38,39), (1,32,8,15,25,2,31,7,16,26)(3,30,6,14,28)(4,29,5,13,27)(9,43,20,33,23,10,44,19,34,24)(11,41,17,36,21,12,42,18,35,22)(39,40) ], 
  [ (1,19,25,29,13,2,20,26,30,14)(3,17,27,31,15)(4,18,28,32,16)(7,8)(9,24,36,38,41)(10,23,35,37,42)(11,22,34,39,43)(12,21,33,40,44), (1,44,9,40,32,23,19,14)(2,43,10,39,31,24,20,13)(3,
        41,11,38,30,21,17,16)(4,42,12,37,29,22,18,15)(5,7,6,8)(25,33,27,36,26,34,28,35) ], 
  [ (1,29,10,15,39,2,30,9,16,40)(3,32,11,14,37,4,31,12,13,38)(5,33,25,41,22,6,34,26,42,21)(7,36,28,43,23)(8,35,27,44,24)(19,20), (1,25,4,27)(2,26,3,28)(5,42,32,36,39,11,16,
        21,6,41,31,35,40,12,15,22)(7,43,29,34,37,10,13,24)(8,44,30,33,38,9,14,23)(17,19,18,20) ], 
  [ (1,6,36,12,44,2,5,35,11,43)(3,8,33,9,42)(4,7,34,10,41)(13,14)(17,24,40,32,26,18,23,39,31,25)(19,22,38,29,27,20,21,37,30,28), (1,33,7,11,30)(2,34,8,12,29)(3,36,6,10,32,
        4,35,5,9,31)(15,16)(17,23,27,41,38)(18,24,28,42,37)(19,22,26,44,40)(20,21,25,43,39) ], 
  [ (1,3,2,4)(5,40,34,10)(6,39,33,9)(7,37,35,11,8,38,36,12)(13,22,20,41)(14,21,19,42)(15,23,18,43,16,24,17,44)(25,27)(26,28)(31,32), (1,28,33,6,2,27,34,5)(3,25,35,8,4,26,36,7)(9,15,37,
        24)(10,16,38,23)(11,14,39,22)(12,13,40,21)(17,19,18,20)(31,32)(41,44)(42,43) ], 
  [ (1,40,41,26,19,34,24,14)(2,39,42,25,20,33,23,13)(3,38,43,27,18,36,21,16)(4,37,44,28,17,35,22,15)(5,8,6,7)(9,29,12,31,10,30,11,32), (1,39,13,32,35)(2,40,14,31,36)(3,38,16,
        30,34,4,37,15,29,33)(5,6)(7,8)(9,19,42,28,21)(10,20,41,27,22)(11,18,44,26,24,12,17,43,25,23) ], 
  [ (1,25,23,35,6)(2,26,24,36,5)(3,28,22,34,7)(4,27,21,33,8)(9,20,41,38,29,10,19,42,37,30)(11,18,44,40,32)(12,17,43,39,31)(15,16), (1,41,30,26,35,13)(2,42,29,25,36,14)(3,44,32,28,33,
        16)(4,43,31,27,34,15)(5,20,37)(6,19,38)(7,18,39,8,17,40)(9,24)(10,23)(11,21,12,22) ], 
  [ (1,20,14,35,41)(2,19,13,36,42)(3,17,16,33,44,4,18,15,34,43)(5,25,23,29,37)(6,26,24,30,38)(7,27,22,31,39,8,28,21,32,40)(9,10)(11,12), (1,27,3,25,2,28,4,26)(5,42,33,29,24,20,
        16,38)(6,41,34,30,23,19,15,37)(7,44,36,31,21,18,14,40,8,43,35,32,22,17,13,39)(9,11)(10,12) ], 
  [ (1,44,17,23,39)(2,43,18,24,40)(3,41,20,22,38,4,42,19,21,37)(5,25,31,11,14,6,26,32,12,13)(7,28,30,9,15,8,27,29,10,16)(35,36), (1,8,43,24,16,2,7,44,23,15)(3,6,42,21,
        13,4,5,41,22,14)(9,10)(11,12)(17,39,35,30,27,18,40,36,29,28)(19,37,33,32,25,20,38,34,31,26) ], 
  [ (3,4)(5,35,27,41,18)(6,36,28,42,17)(7,34,26,43,19)(8,33,25,44,20)(9,24,15,32,38)(10,23,16,31,37)(11,22,14,29,40,12,21,13,30,39), (1,29,34)(2,30,33)(3,31,35)(4,32,36)(5,9,15)(6,10,
        16)(7,11,13,8,12,14)(17,18)(21,40,25,22,39,26)(23,37,28)(24,38,27)(43,44) ], [ (1,37,16,43,2,38,15,44)(3,40,14,41)(4,39,13,42)(5,8)(6,7)(9,22,25,30)(10,21,26,29)(11,23,27,32)(12,
        24,28,31)(17,18)(19,20)(33,36,34,35), (1,4,2,3)(5,36,25,9,6,35,26,10)(7,33,27,11,8,34,28,12)(13,22,41,32,14,21,42,31)(15,24,43,29)(16,23,44,30)(17,18)(37,40,38,39) ], 
  [ (1,15,26,42,21,2,16,25,41,22)(3,13,27,43,23,4,14,28,44,24)(5,10,30,33,40)(6,9,29,34,39)(7,12,32,35,37)(8,11,31,36,38)(17,18)(19,20), (1,30,22,26,33)(2,29,21,25,34)(3,31,23,28,35,
        4,32,24,27,36)(5,10,41,15,17)(6,9,42,16,18)(7,12,43,14,20,8,11,44,13,19)(37,38)(39,40) ], 
  [ (1,34,22,29,42,6)(2,33,21,30,41,5)(3,36,24,31,44,8)(4,35,23,32,43,7)(9,39,10,40)(11,38)(12,37)(13,19,27,14,20,28)(15,17,25)(16,18,26), (1,4,2,3)(5,22,43,31)(6,21,44,32)(7,24,41,29)(8,
        23,42,30)(9,10)(11,12)(13,19,28,39)(14,20,27,40)(15,17,26,38,16,18,25,37)(33,36)(34,35) ], 
  [ (1,16,28,34,38,44,11,8,2,15,27,33,37,43,12,7)(3,14,25,36,40,42,10,6)(4,13,26,35,39,41,9,5)(17,24,19,22)(18,23,20,21)(29,31,30,32), (1,23,38,41,13,2,24,37,42,14)(3,22,
        39,44,16,4,21,40,43,15)(5,20,35,26,9)(6,19,36,25,10)(7,18,33,28,12)(8,17,34,27,11)(29,30)(31,32) ], 
  [ (1,28,19,29,36,44,12,21,6,15,37,2,27,20,30,35,43,11,22,5,16,38)(3,25,17,31,33,41,9,24,7,13,40,4,26,18,32,34,42,10,23,8,14,39), 
      (1,12)(2,11)(3,9,4,10)(5,6)(13,17)(14,18)(15,20)(16,19)(21,22)(29,38)(30,37)(31,39)(32,40)(33,41,34,42)(35,43)(36,44) ], 
  [ (1,42,8,2,41,7)(3,43,6)(4,44,5)(9,39,19,10,40,20)(11,37,17,12,38,18)(21,35,32,22,36,31)(23,34,30,24,33,29)(27,28), (1,38,30,7,11,18,24,27,13,41,33)(2,37,29,8,12,17,23,28,14,
        42,34)(3,39,31,6,10,20,21,25,16,44,36)(4,40,32,5,9,19,22,26,15,43,35) ], [ (1,12,7,26,22)(2,11,8,25,21)(3,10,6,27,24,4,9,5,28,23)(13,40,44,33,19,14,39,43,34,20)(15,37,42,
        36,18,16,38,41,35,17)(31,32), (5,35)(6,36)(7,33)(8,34)(9,41)(10,42)(11,44)(12,43)(13,26)(14,25)(15,27,16,28)(17,31)(18,32)(19,30,20,29) ], 
  [ (1,33,41,11,23,2,34,42,12,24)(3,35,43,10,21)(4,36,44,9,22)(5,20,39,32,16,6,19,40,31,15)(7,18,38,30,13)(8,17,37,29,14), (1,44,30,7,2,43,29,8)(3,42,32,6)(4,41,31,5)(9,12,
        10,11)(13,24,19,36)(14,23,20,35)(15,21,18,34)(16,22,17,33)(25,28,26,27)(37,38) ], [ (1,33,7,2,34,8)(3,36,5)(4,35,6)(9,15,32)(10,16,31)(11,13,30)(12,14,29)(17,28,41)(18,27,42)(19,
        26,43)(20,25,44)(21,22)(37,38)(39,40), (1,29,21,6,15)(2,30,22,5,16)(3,31,24,8,14)(4,32,23,7,13)(9,33,17,26,41)(10,34,18,25,42)(11,35,19,28,43,12,36,20,27,44)(37,38) ], 
  [ (5,22,19,37,11)(6,21,20,38,12)(7,24,18,40,10)(8,23,17,39,9)(13,26,41,31,34)(14,25,42,32,33)(15,28,43,30,36)(16,27,44,29,35), (1,4,2,3)(5,19,28,10,31,15,34,22)(6,20,27,9,32,16,33,
        21)(7,18,25,12,30,14,35,24)(8,17,26,11,29,13,36,23)(37,43,39,42,38,44,40,41) ], 
  [ (1,32,6,33,2,31,5,34)(3,30,7,36,4,29,8,35)(9,24,13,42,10,23,14,41)(11,21,15,43,12,22,16,44)(17,20,18,19)(25,26)(27,28)(37,39,38,40), (1,6,36,11,2,5,35,12)(3,7,34,9,4,8,
        33,10)(13,22,31,19,14,21,32,20)(15,23,29,17,16,24,30,18)(25,27)(26,28)(37,40)(38,39) ], 
  [ (1,16,35,7)(2,15,36,8)(3,14,34,5,4,13,33,6)(9,38,29,42)(10,37,30,41)(11,39,31,43,12,40,32,44)(17,18)(21,24,22,23)(25,28)(26,27), (1,10,40,29,15,2,9,39,30,16)(3,12,37,31,13)(4,11,38,32,
        14)(5,26,21,34,42)(6,25,22,33,41)(7,27,23,36,44,8,28,24,35,43) ], [ (1,15,2,16)(3,14)(4,13)(5,21,6,22)(7,24)(8,23)(11,12)(17,40,18,39)(19,37)(20,38)(25,33,26,34)(27,36,28,35)(29,
        30)(31,32), (1,16,34,17,41,5,25,39,29,9,21,2,15,33,18,42,6,26,40,30,10,22)(3,13,35,20,44,8,28,37,31,12,24,4,14,36,19,43,7,27,38,32,11,23) ], 
  [ (1,39,43,2,40,44)(3,37,41)(4,38,42)(5,6)(7,8)(9,28,15,10,27,16)(11,25,13,12,26,14)(17,24,35)(18,23,36)(19,21,34)(20,22,33)(31,32), (1,12,24,25,31,5,18,39,44,13,36)(2,11,23,26,32,6,17,
        40,43,14,35)(3,10,21,27,30,8,19,37,41,16,34)(4,9,22,28,29,7,20,38,42,15,33) ], 
  [ (1,20,34,11,2,19,33,12)(3,18,36,9)(4,17,35,10)(5,8,6,7)(13,28,43,32,14,27,44,31)(15,26,41,30,16,25,42,29)(21,23)(22,24)(37,38)(39,40), (1,5,23,19,42)(2,6,24,20,41)(3,7,21,17,44)(4,8,
        22,18,43)(9,26,14,29,35)(10,25,13,30,36)(11,28,15,31,34,12,27,16,32,33)(39,40) ], [ (1,15,39,27,2,16,40,28)(3,14,38,26,4,13,37,25)(5,17,32,36,6,18,31,35)(7,19,29,34)(8,20,30,33)(9,
        12,10,11)(21,22)(23,24)(41,43)(42,44), (1,38,17)(2,37,18)(3,39,19,4,40,20)(5,43,9)(6,44,10)(7,42,11)(8,41,12)(13,33,27)(14,34,28)(15,36,26)(16,35,25)(21,22)(23,24)(31,32) ], 
  [ (1,12,18,14,24,2,11,17,13,23)(3,9,20,16,22,4,10,19,15,21)(5,31,36,40,26)(6,32,35,39,25)(7,30,34,38,27,8,29,33,37,28)(43,44), (1,38,15,2,37,16)(3,39,13,4,40,14)(5,30,27,
        6,29,28)(7,31,26,8,32,25)(9,33,24)(10,34,23)(11,35,22)(12,36,21) ], [ (1,30,37,36,9,41,2,29,38,35,10,42)(3,32,39,34,12,43,4,31,40,33,11,44)(5,14,6,13)(7,15)(8,16)(17,27,22)(18,28,
        21)(19,26,24,20,25,23), (1,38,21,28,30,36,2,37,22,27,29,35)(3,40,24,25,32,33,4,39,23,26,31,34)(5,16,6,15)(7,14,8,13)(9,41,18,10,42,17)(11,44,19,12,43,20) ], 
  [ (1,38,36,24,30,5,41,19,9,25,13)(2,37,35,23,29,6,42,20,10,26,14)(3,39,34,22,32,8,44,18,12,28,15)(4,40,33,21,31,7,43,17,11,27,16), 
      (1,13,25,23,6)(2,14,26,24,5)(3,16,27,22,7,4,15,28,21,8)(9,30,41,38,19)(10,29,42,37,20)(11,31,43,39,18,12,32,44,40,17) ], 
  [ (1,11,34,43,37,28,8,15)(2,12,33,44,38,27,7,16)(3,9,36,41,40,26,6,13,4,10,35,42,39,25,5,14)(17,32,19,30)(18,31,20,29)(21,23,22,24), (1,7,20,40,14)(2,8,19,39,13)(3,6,17,
        38,15,4,5,18,37,16)(9,36,27,32,42)(10,35,28,31,41)(11,33,25,29,44)(12,34,26,30,43)(21,22) ], 
  [ (1,4)(2,3)(5,10,16,23,25,35,43,30,6,9,15,24,26,36,44,29)(7,11,14,21,28,33,42,32,8,12,13,22,27,34,41,31)(17,38,19,40)(18,37,20,39), (1,2)(5,11,27,19,16)(6,12,28,20,15)(7,9,
        26,17,13,8,10,25,18,14)(21,44,30,35,38,22,43,29,36,37)(23,41,31,34,39,24,42,32,33,40) ], 
  [ (1,42,18,30,34)(2,41,17,29,33)(3,43,19,32,35,4,44,20,31,36)(5,25,40,15,22,6,26,39,16,21)(7,28,37,13,23)(8,27,38,14,24), (1,15,26,34,2,16,25,33)(3,14,27,36,4,13,28,35)(5,
        8)(6,7)(9,10)(17,43,39,32,18,44,40,31)(19,41,38,29,20,42,37,30)(21,23,22,24) ], [ (1,3,2,4)(7,8)(9,11,10,12)(13,30,37,18)(14,29,38,17)(15,31,39,19,16,32,40,20)(21,41,26,33)(22,42,
        25,34)(23,43,27,35)(24,44,28,36), (1,10,37,14)(2,9,38,13)(3,12,39,15)(4,11,40,16)(5,6)(7,8)(17,41,32,26,18,42,31,25)(19,44,30,27)(20,43,29,28)(21,23,22,24)(33,35)(34,36) ], 
  [ (1,31)(2,32)(3,30,4,29)(5,21,33,18,27,38,6,22,34,17,28,37)(7,23,36,19,25,39)(8,24,35,20,26,40)(9,43,13)(10,44,14)(11,41,15)(12,42,16), (1,28,13,2,27,14)(3,26,16,4,25,15)(5,44,6,43)(7,
        41,8,42)(9,18,21,34,32,37)(10,17,22,33,31,38)(11,19,24,35,30,39)(12,20,23,36,29,40) ], 
  [ (1,42,29,33,2,41,30,34)(3,43,31,36)(4,44,32,35)(5,38,22,12,6,37,21,11)(7,39,23,10,8,40,24,9)(13,15,14,16)(19,20)(25,28,26,27), (1,36,39,32,2,35,40,31)(3,33,38,29,4,34,37,30)(5,
        41,17,9,6,42,18,10)(7,44,20,12)(8,43,19,11)(21,24,22,23)(25,28)(26,27) ], [ (1,10,44,28,2,9,43,27)(3,11,42,26)(4,12,41,25)(5,35,32,24)(6,36,31,23)(7,34,30,21,8,33,29,22)(13,15,14,
        16)(19,20)(37,40)(38,39), (1,42,12,32,2,41,11,31)(3,44,10,30)(4,43,9,29)(5,36,28,37)(6,35,27,38)(7,34,26,39)(8,33,25,40)(13,14)(17,20)(18,19)(21,24)(22,23) ], 
  [ (1,33,39)(2,34,40)(3,35,38,4,36,37)(5,41,15)(6,42,16)(7,44,14)(8,43,13)(17,18)(19,20)(21,26,29)(22,25,30)(23,27,32,24,28,31), (1,15,38,43,2,16,37,44)(3,13,39,42)(4,14,40,41)(5,10,35,
        25)(6,9,36,26)(7,11,34,28)(8,12,33,27)(21,24)(22,23)(29,31,30,32) ], [ (1,19,12,24,34,32,6,40,28,16,41)(2,20,11,23,33,31,5,39,27,15,42)(3,17,9,22,35,30,7,38,25,13,43)(4,18,10,21,
        36,29,8,37,26,14,44), (1,24,15,2,23,16)(3,22,14)(4,21,13)(5,11,42)(6,12,41)(7,9,44,8,10,43)(17,36,30,18,35,29)(19,34,31,20,33,32)(25,26)(37,38) ], 
  [ (1,32,10,20,8,2,31,9,19,7)(3,30,11,18,5)(4,29,12,17,6)(13,36,28,40,42,14,35,27,39,41)(15,33,26,37,43)(16,34,25,38,44)(21,22)(23,24), (1,8,27,21,36,9,42,40,19,13,31,2,7,
        28,22,35,10,41,39,20,14,32)(3,5,26,24,33,11,44,37,17,16,30,4,6,25,23,34,12,43,38,18,15,29) ], 
  [ (1,33,41,17,2,34,42,18)(3,36,44,20,4,35,43,19)(5,23,26,37,6,24,25,38)(7,21,28,40,8,22,27,39)(9,12,10,11)(13,15,14,16), (1,30)(2,29)(3,32)(4,31)(5,27,21,38,15,12,6,28,22,37,16,
        11)(7,26,23,40,13,9,8,25,24,39,14,10)(17,33,41,18,34,42)(19,36,43,20,35,44) ], [ (1,31,26,43,23)(2,32,25,44,24)(3,30,27,41,21,4,29,28,42,22)(5,18,39,12,35)(6,17,40,11,36)(7,20,37,
        9,34)(8,19,38,10,33)(13,14), (1,23,44,20,16,7,31,10,37,26,33)(2,24,43,19,15,8,32,9,38,25,34)(3,21,42,17,14,6,30,12,39,28,36)(4,22,41,18,13,5,29,11,40,27,35) ], 
  [ (1,39,21,10)(2,40,22,9)(3,38,24,12,4,37,23,11)(5,28,30,20,6,27,29,19)(7,25,31,18,8,26,32,17)(13,15)(14,16)(33,36,34,35), (1,38,30,28,12)(2,37,29,27,11)(3,40,31,26,10)(4,39,32,25,9)(5,
        16,36,20,21)(6,15,35,19,22)(7,14,33,18,24,8,13,34,17,23)(43,44) ], [ (1,40,43,26,6,23,2,39,44,25,5,24)(3,38,41,27,8,21)(4,37,42,28,7,22)(9,34,10,33)(11,36)(12,35)(13,31,17,14,32,
        18)(15,30,19,16,29,20), (1,2)(5,39,32,24,12,6,40,31,23,11)(7,37,29,21,10)(8,38,30,22,9)(13,44,17,35,26)(14,43,18,36,25)(15,41,19,33,27)(16,42,20,34,28) ], 
  [ (1,17,43,23,36)(2,18,44,24,35)(3,20,41,22,33,4,19,42,21,34)(5,12,14,25,32)(6,11,13,26,31)(7,10,15,28,29,8,9,16,27,30), (1,20,39,34)(2,19,40,33)(3,17,37,36)(4,18,38,35)(5,26,31,
        14,6,25,32,13)(7,27,29,16,8,28,30,15)(11,12)(21,23,22,24)(41,43)(42,44) ], [ (1,9,25,30,42,2,10,26,29,41)(3,12,27,31,43,4,11,28,32,44)(5,6)(13,20,38,36,24,14,19,37,35,23)(15,18,40,
        33,21)(16,17,39,34,22), (1,27,34,2,28,33)(3,25,35)(4,26,36)(5,6)(9,21,43)(10,22,44)(11,23,42)(12,24,41)(13,17,38)(14,18,37)(15,19,39)(16,20,40) ], 
  [ (1,21,8,25,11)(2,22,7,26,12)(3,24,6,27,10,4,23,5,28,9)(13,30,39,44,19)(14,29,40,43,20)(15,32,37,41,18,16,31,38,42,17), (1,12,26,2,11,25)(3,9,27)(4,10,28)(5,24,6,23)(7,22)(8,21)(13,
        32,43,35,39,18)(14,31,44,36,40,17)(15,29,41,34,37,20)(16,30,42,33,38,19) ], [ (1,43,2,44)(3,42)(4,41)(5,12)(6,11)(7,10,8,9)(17,39)(18,40)(19,37,20,38)(23,24)(25,32,26,31)(27,30,28,
        29), (1,13,36,18,31,43,23,39,25,6,11,2,14,35,17,32,44,24,40,26,5,12)(3,16,34,20,29,42,21,38,28,8,9,4,15,33,19,30,41,22,37,27,7,10) ], 
  [ (1,42,11,2,41,12)(3,44,9)(4,43,10)(5,39,20,6,40,19)(7,37,17)(8,38,18)(13,14)(15,16)(21,25,36)(22,26,35)(23,28,33,24,27,34)(31,32), (1,41,34,2,42,33)(3,44,36)(4,43,35)(5,16,39)(6,15,
        40)(7,14,37,8,13,38)(9,22,25)(10,21,26)(11,23,27,12,24,28)(17,18)(19,20)(31,32) ], [ (1,18,24,11,13)(2,17,23,12,14)(3,20,21,9,16)(4,19,22,10,15)(5,35,26,32,40)(6,36,25,31,39)(7,33,
        27,29,37,8,34,28,30,38)(43,44), (1,27,21,40,34,6,13,11,2,28,22,39,33,5,14,12)(3,25,24,37,36,8,15,9,4,26,23,38,35,7,16,10)(17,30,20,31)(18,29,19,32)(41,43)(42,44) ], 
  [ (1,40,30,8)(2,39,29,7)(3,38,31,6,4,37,32,5)(9,26,23,13)(10,25,24,14)(11,28,22,16,12,27,21,15)(17,19)(18,20)(33,36)(34,35), (1,17,26,6)(2,18,25,5)(3,19,27,8,4,20,28,7)(9,32,16,23)(10,
        31,15,24)(11,29,13,22,12,30,14,21)(33,35)(34,36)(37,38)(41,43,42,44) ], [ (1,35,13,25,5,2,36,14,26,6)(3,33,16,27,8,4,34,15,28,7)(9,38,42,29,20)(10,37,41,30,19)(11,39,44,32,17,12,
        40,43,31,18)(23,24), (3,4)(5,11,43)(6,12,44)(7,9,42)(8,10,41)(13,32,40)(14,31,39)(15,29,38)(16,30,37)(17,24,25,18,23,26)(19,22,28)(20,21,27)(33,34)(35,36) ], 
  [ (1,21,27,19,2,22,28,20)(3,24,26,18)(4,23,25,17)(5,7)(6,8)(9,16,39,43)(10,15,40,44)(11,14,37,42,12,13,38,41)(29,31)(30,32), (1,37,26,42)(2,38,25,41)(3,39,27,43)(4,40,28,44)(5,18,23,32,
        6,17,24,31)(7,20,22,29)(8,19,21,30)(9,11,10,12)(13,16)(14,15) ], [ (1,32,26,44,23,2,31,25,43,24)(3,30,27,42,22)(4,29,28,41,21)(5,17,39,11,35)(6,18,40,12,36)(7,19,38,10,34,8,20,37,
        9,33)(13,14)(15,16), (1,39,31,12,5,2,40,32,11,6)(3,38,29,9,7)(4,37,30,10,8)(13,44,25,36,18,14,43,26,35,17)(15,41,27,33,19)(16,42,28,34,20)(21,22)(23,24) ], 
  [ (1,30,16,39,17)(2,29,15,40,18)(3,31,14,38,20,4,32,13,37,19)(5,41,21,26,34,6,42,22,25,33)(7,44,24,28,35,8,43,23,27,36)(9,10), (1,33,14,44,2,34,13,43)(3,35,16,41)(4,36,15,
        42)(5,25,38,30)(6,26,37,29)(7,28,39,32)(8,27,40,31)(9,11)(10,12)(17,19)(18,20)(23,24) ], 
  [ (1,2)(5,17,23,32,35,6,18,24,31,36)(7,20,21,29,33,8,19,22,30,34)(9,28,16,41,37,10,27,15,42,38)(11,25,14,43,40)(12,26,13,44,39), (3,4)(5,20,23,41,6,19,24,42)(7,18,22,43)(8,17,
        21,44)(9,11,10,12)(13,39,36,32,14,40,35,31)(15,38,33,29)(16,37,34,30)(25,28)(26,27) ], 
  [ (1,36,43,12,6)(2,35,44,11,5)(3,33,42,10,8)(4,34,41,9,7)(13,17,32,26,40,14,18,31,25,39)(15,19,29,28,38,16,20,30,27,37)(21,22)(23,24), (1,14,30,20,26,2,13,29,19,25)(3,15,32,18,
        27,4,16,31,17,28)(5,41,9,36,37)(6,42,10,35,38)(7,43,12,33,39)(8,44,11,34,40) ], 
  [ (1,26,40,42,20,13,34,24)(2,25,39,41,19,14,33,23)(3,27,37,43,17,15,36,22)(4,28,38,44,18,16,35,21)(5,30,8,32,6,29,7,31)(9,12,10,11), (1,33,6,17,21,2,34,5,18,22)(3,36,
        8,20,24)(4,35,7,19,23)(9,10)(11,12)(13,32,44,28,37)(14,31,43,27,38)(15,30,41,25,39,16,29,42,26,40) ], 
  [ (1,30,27,19,39,7,16,33)(2,29,28,20,40,8,15,34)(3,32,26,18,38,6,14,35,4,31,25,17,37,5,13,36)(9,41,12,43,10,42,11,44)(21,24)(22,23), (1,39,44,15,26,18,32,33,2,40,43,
        16,25,17,31,34)(3,38,41,14,28,20,29,35)(4,37,42,13,27,19,30,36)(5,12,7,9)(6,11,8,10)(21,23,22,24) ], 
  [ (1,18,43,27)(2,17,44,28)(3,19,41,26,4,20,42,25)(5,8)(6,7)(9,10)(11,12)(13,40,21,30)(14,39,22,29)(15,37,24,31,16,38,23,32)(33,35)(34,36), (1,31)(2,32)(3,30)(4,29)(5,33,6,34)(7,35,8,
        36)(9,14)(10,13)(11,16)(12,15)(17,37,18,38)(19,40)(20,39)(21,22)(25,26)(41,42) ], 
  [ (1,17,24,13,2,18,23,14)(3,20,22,16,4,19,21,15)(5,27,39,41)(6,28,40,42)(7,26,37,44,8,25,38,43)(29,31,30,32)(33,35)(34,36), (1,43,20,15,2,44,19,16)(3,41,18,13)(4,42,17,14)(5,23,30,26)(6,
        24,29,25)(7,21,32,27,8,22,31,28)(9,11,10,12)(33,36,34,35)(37,38)(39,40) ], [ (1,15,39,9,17,2,16,40,10,18)(3,14,37,12,20,4,13,38,11,19)(5,25,34,22,41,6,26,33,21,42)(7,28,36,24,
        44,8,27,35,23,43), (1,3,2,4)(5,26,12,13,6,25,11,14)(7,28,9,15,8,27,10,16)(17,20)(18,19)(21,35,38,43)(22,36,37,44)(23,34,39,42)(24,33,40,41)(29,30) ], 
  [ (1,33,7,2,34,8)(3,36,5)(4,35,6)(9,16,31,10,15,32)(11,13,30)(12,14,29)(17,28,41)(18,27,42)(19,25,44,20,26,43)(23,24), (1,15,34,44,9,8,20,25,32,24,37)(2,16,33,43,10,7,19,26,31,23,38)(3,
        13,36,41,12,6,17,27,30,21,40)(4,14,35,42,11,5,18,28,29,22,39) ], [ (1,32,43,2,31,44)(3,30,41)(4,29,42)(5,13,18)(6,14,17)(7,15,20)(8,16,19)(9,34,38,10,33,37)(11,35,40,12,36,39)(21,
        22), (1,2)(3,4)(5,43,37,28,21,6,44,38,27,22)(7,42,40,26,23)(8,41,39,25,24)(9,17,31,33,13,10,18,32,34,14)(11,19,30,35,15)(12,20,29,36,16) ], 
  [ (1,8,38,18,36,31,2,7,37,17,35,32)(3,6,39,20,33,30,4,5,40,19,34,29)(9,24,14,10,23,13)(11,21,16)(12,22,15)(25,42,26,41)(27,43)(28,44), (1,32,2,31)(3,30)(4,29)(5,34)(6,33)(7,36)(8,35)(9,
        14)(10,13)(11,15,12,16)(17,38)(18,37)(19,39,20,40)(25,26) ], [ (1,31,27,2,32,28)(3,30,25,4,29,26)(7,8)(9,22,13)(10,21,14)(11,23,16,12,24,15)(17,38,44,18,37,43)(19,39,41)(20,40,
        42)(35,36), (1,27)(2,28)(3,25,4,26)(5,33)(6,34)(7,36)(8,35)(9,10)(11,12)(13,22)(14,21)(15,23)(16,24)(17,43,18,44)(19,41,20,42)(37,38) ], 
  [ (1,31,7,22,17,25)(2,32,8,21,18,26)(3,29,6,24,20,27)(4,30,5,23,19,28)(9,39,44)(10,40,43)(11,37,42)(12,38,41)(13,33,14,34)(15,36,16,35), (1,44,16,11,19,22,36,37,28,30,5)(2,43,15,12,20,
        21,35,38,27,29,6)(3,41,14,10,17,23,33,39,25,31,8)(4,42,13,9,18,24,34,40,26,32,7) ], 
  [ (1,37,8,43,17,31,35,27,2,38,7,44,18,32,36,28)(3,40,5,42,19,29,33,26)(4,39,6,41,20,30,34,25)(9,22,11,23)(10,21,12,24)(13,16,14,15), (1,4)(2,3)(5,41,34,14,28,39,31,17,6,
        42,33,13,27,40,32,18)(7,44,36,16,25,38,29,20)(8,43,35,15,26,37,30,19)(9,22,12,23,10,21,11,24) ], 
  [ (1,16,44,38,2,15,43,37)(3,14,41,40)(4,13,42,39)(5,31,36,23)(6,32,35,24)(7,30,34,22)(8,29,33,21)(9,11,10,12)(19,20)(25,28,26,27), (1,7,43,14,31,9,25,36)(2,8,44,13,32,10,26,35)(3,5,41,
        15,29,12,27,33,4,6,42,16,30,11,28,34)(17,40,20,38)(18,39,19,37)(21,24,22,23) ], 
  [ (1,27,4,26)(2,28,3,25)(5,8,6,7)(9,30,18,41,24,35,39,13)(10,29,17,42,23,36,40,14)(11,31,20,44,22,33,38,16,12,32,19,43,21,34,37,15), (1,41,3,43)(2,42,4,44)(5,33,31,40,26,
        21,11,17,6,34,32,39,25,22,12,18)(7,36,30,38,27,23,10,20)(8,35,29,37,28,24,9,19)(13,16,14,15) ], 
  [ (1,16,3,14)(2,15,4,13)(5,41,20,28,38,31,21,36,6,42,19,27,37,32,22,35)(7,43,18,25,39,29,23,34)(8,44,17,26,40,30,24,33)(9,12,10,11), 
      (1,23,16,33,38,9,2,24,15,34,37,10)(3,21,13,36,39,11)(4,22,14,35,40,12)(5,29,28)(6,30,27)(7,31,25,8,32,26)(17,41,18,42)(19,43,20,44) ], 
  [ (1,38,12,6,32,17,16,34)(2,37,11,5,31,18,15,33)(3,39,10,7,30,19,13,36,4,40,9,8,29,20,14,35)(21,25,23,27,22,26,24,28)(41,43)(42,44), 
      (1,18,39,33,43,10,8,13,2,17,40,34,44,9,7,14)(3,20,37,35,41,12,6,16,4,19,38,36,42,11,5,15)(21,27,23,26)(22,28,24,25)(29,32)(30,31) ], 
  [ (1,23,32,25,44,2,24,31,26,43)(3,22,30,28,42)(4,21,29,27,41)(5,13,36,12,17,6,14,35,11,18)(7,15,34,9,20)(8,16,33,10,19)(37,38)(39,40), (1,11,8,43,24,18,33,31)(2,12,7,44,23,17,
        34,32)(3,9,6,42,21,19,35,30)(4,10,5,41,22,20,36,29)(13,28,16,25)(14,27,15,26)(37,39)(38,40) ], 
  [ (1,35,24,14,31,17,2,36,23,13,32,18)(3,34,22,16,30,20,4,33,21,15,29,19)(5,12,39,6,11,40)(7,9,38)(8,10,37)(25,44,26,43)(27,42)(28,41), (1,31,22,9,19,42)(2,32,21,10,20,41)(3,30,23,
        12,17,44)(4,29,24,11,18,43)(5,16,38,6,15,37)(7,13,39)(8,14,40)(25,34)(26,33)(27,35,28,36) ], 
  [ (1,24,32,6,11,2,23,31,5,12)(3,22,29,7,9,4,21,30,8,10)(13,43,17,25,35)(14,44,18,26,36)(15,41,19,28,34)(16,42,20,27,33), (1,26,44,38,19,34,23,8,15,32,10)(2,25,43,37,20,
        33,24,7,16,31,9)(3,27,42,39,17,36,22,6,13,29,11)(4,28,41,40,18,35,21,5,14,30,12) ], 
  [ (1,3,2,4)(5,6)(7,8)(9,36,13,22)(10,35,14,21)(11,33,16,23,12,34,15,24)(17,31,25,41)(18,32,26,42)(19,30,27,43,20,29,28,44)(37,40,38,39), (1,22,27,2,21,28)(3,24,25,4,23,26)(5,32,37,10,44,
        13,6,31,38,9,43,14)(7,30,39,11,41,15)(8,29,40,12,42,16)(17,33,18,34)(19,35)(20,36) ], 
  [ (1,38,12,29,28,2,37,11,30,27)(3,39,9,31,26)(4,40,10,32,25)(5,36,43,22,15)(6,35,44,21,16)(7,34,42,24,13)(8,33,41,23,14)(17,18), (1,33,6,28,2,34,5,27)(3,36,8,25)(4,35,7,26)(9,19,
        38,41,10,20,37,42)(11,17,40,43,12,18,39,44)(13,15)(14,16)(21,24,22,23)(29,30)(31,32) ], 
  [ (1,18,2,17)(3,19,4,20)(5,40,25)(6,39,26)(7,38,28)(8,37,27)(9,36,22,44,15,32,10,35,21,43,16,31)(11,34,24,42,13,30,12,33,23,41,14,29), (1,6)(2,5)(3,8,4,7)(9,42)(10,41)(11,43)(12,44)(13,
        23,14,24)(15,21)(16,22)(17,39)(18,40)(19,38)(20,37)(25,26)(27,28) ], [ (1,6,21,15,2,5,22,16)(3,7,23,14,4,8,24,13)(9,36,42,27,10,35,41,28)(11,33,44,26)(12,34,43,25)(17,20)(18,
        19)(37,40,38,39), (1,7,10)(2,8,9)(3,6,12)(4,5,11)(13,21,42,14,22,41)(15,24,43)(16,23,44)(17,18)(25,33,38)(26,34,37)(27,35,39)(28,36,40) ], 
  [ (1,44,38,35,10,27,13,24)(2,43,37,36,9,28,14,23)(3,41,40,33,12,26,15,22)(4,42,39,34,11,25,16,21)(5,8,6,7)(17,32,19,30,18,31,20,29), 
      (1,34,8,32,21,14,26,18,2,33,7,31,22,13,25,17)(3,35,6,29,23,16,28,19,4,36,5,30,24,15,27,20)(9,12,10,11)(37,44,40,42,38,43,39,41) ], 
  [ (1,10,27,16,19,31,35,37)(2,9,28,15,20,32,36,38)(3,11,25,14,18,30,33,40)(4,12,26,13,17,29,34,39)(5,43,7,41,6,44,8,42)(21,24,22,23), (1,41,13,38,30,2,42,14,37,29)(3,44,
        16,39,32,4,43,15,40,31)(5,9,20,25,35)(6,10,19,26,36)(7,11,18,28,34,8,12,17,27,33)(21,22) ], 
  [ (1,27,34,22,14,18,31,37,43,5,9)(2,28,33,21,13,17,32,38,44,6,10)(3,25,35,24,15,20,30,40,42,8,12)(4,26,36,23,16,19,29,39,41,7,11), (1,39,12,20)(2,40,11,19)(3,38,10,
        18)(4,37,9,17)(5,8)(6,7)(13,23,30,27)(14,24,29,28)(15,22,31,26)(16,21,32,25)(33,34)(35,36)(41,44)(42,43) ], 
  [ (1,11,25,2,12,26)(3,10,28,4,9,27)(7,8)(13,39,44,14,40,43)(15,37,42,16,38,41)(17,35,32)(18,36,31)(19,34,29,20,33,30), (1,15,19,37)(2,16,20,38)(3,14,17,39,4,13,18,40)(5,8)(6,7)(9,36,31,
        27)(10,35,32,28)(11,33,30,25)(12,34,29,26)(21,24,22,23)(41,42)(43,44) ], [ (1,3)(2,4)(5,9,20,25,6,10,19,26)(7,11,18,27,8,12,17,28)(13,16,14,15)(21,30,44,38)(22,29,43,37)(23,32,41,
        40,24,31,42,39)(33,34)(35,36), (1,6,42,24,20,2,5,41,23,19)(3,8,43,22,17,4,7,44,21,18)(9,36,26,37,30)(10,35,25,38,29)(11,34,27,39,31,12,33,28,40,32)(15,16) ], 
  [ (1,43,22,20,16,28,2,44,21,19,15,27)(3,41,24,17,13,26,4,42,23,18,14,25)(5,30,6,29)(7,32,8,31)(9,34,40)(10,33,39)(11,36,38)(12,35,37), (1,40,3,38,2,39,4,37)(5,8,6,7)(9,29,35,
        27,14,44,21,20,10,30,36,28,13,43,22,19)(11,31,34,26,16,41,23,17,12,32,33,25,15,42,24,18) ], 
  [ (1,11,5,43)(2,12,6,44)(3,9,8,42)(4,10,7,41)(13,20,23,38,14,19,24,37)(15,18,21,40,16,17,22,39)(25,28)(26,27)(29,32,30,31)(35,36), (1,30,16,2,29,15)(3,32,13)(4,31,14)(5,21,6,22)(7,24,8,
        23)(9,27,39,44,17,35,10,28,40,43,18,36)(11,26,37,42,19,34)(12,25,38,41,20,33) ], 
  [ (1,33,24,2,34,23)(3,36,21,4,35,22)(5,39,6,40)(7,38,8,37)(9,13,25,29,44,18,10,14,26,30,43,17)(11,15,27,32,42,20,12,16,28,31,41,19), (1,31,34,17,5,13,37,28,10,43,21)(2,
        32,33,18,6,14,38,27,9,44,22)(3,30,35,20,8,16,39,26,11,42,24)(4,29,36,19,7,15,40,25,12,41,23) ], 
  [ (1,34,44,22)(2,33,43,21)(3,36,41,24,4,35,42,23)(5,26,32,12)(6,25,31,11)(7,28,29,9,8,27,30,10)(17,19,18,20)(37,40,38,39), (1,25,32,44)(2,26,31,43)(3,28,30,42)(4,27,29,41)(5,34,11,16)(6,
        33,12,15)(7,35,10,14,8,36,9,13)(17,20,18,19)(23,24)(37,39,38,40) ], [ (1,21,31,2,22,32)(3,24,30,4,23,29)(5,34,44,6,33,43)(7,35,41)(8,36,42)(9,27,13)(10,28,14)(11,26,15,12,25,
        16)(17,18)(39,40), (1,44,2,43)(3,42)(4,41)(5,31,6,32)(7,29)(8,30)(9,28,10,27)(11,26)(12,25)(13,14)(17,18)(19,20)(21,33,22,34)(23,35,24,36)(37,38)(39,40) ], 
  [ (1,17,42,2,18,41)(3,20,44,4,19,43)(5,28,40,23,10,14)(6,27,39,24,9,13)(7,26,37,22,11,16,8,25,38,21,12,15)(29,33,30,34)(31,36)(32,35), (1,34,10,16,2,33,9,15)(3,36,12,14)(4,35,11,
        13)(5,38,30,24,6,37,29,23)(7,40,32,21)(8,39,31,22)(17,19,18,20)(25,26)(27,28)(41,43,42,44) ], 
  [ (1,19,4,17)(2,20,3,18)(5,36,12,16,39,21,41,31)(6,35,11,15,40,22,42,32)(7,34,10,13,37,24,44,30)(8,33,9,14,38,23,43,29)(25,28)(26,27), (1,19,4,18,2,20,3,17)(5,38,13,36,12,22,
        25,44)(6,37,14,35,11,21,26,43)(7,40,15,34,9,23,28,41)(8,39,16,33,10,24,27,42)(29,32,30,31) ], 
  [ (1,40,18,16,27,36,2,39,17,15,28,35)(3,37,19,14,26,34)(4,38,20,13,25,33)(5,22,32)(6,21,31)(7,24,29,8,23,30)(9,43)(10,44)(11,41)(12,42), (1,20,24,36,43,16,25,11)(2,19,23,35,44,15,26,
        12)(3,17,22,33,42,13,27,9)(4,18,21,34,41,14,28,10)(5,38,7,40)(6,37,8,39)(29,31)(30,32) ], 
  [ (1,19,23,6)(2,20,24,5)(3,18,22,7)(4,17,21,8)(9,40,36,15)(10,39,35,16)(11,37,34,14)(12,38,33,13)(25,27,26,28)(29,32,30,31), (1,23,18,32,27,39,9,34)(2,24,17,31,28,40,10,33)(3,21,19,30,
        26,38,11,35,4,22,20,29,25,37,12,36)(5,16,7,13,6,15,8,14)(41,43)(42,44) ], [ (1,30,27,12)(2,29,28,11)(3,32,25,9,4,31,26,10)(5,33,43,18)(6,34,44,17)(7,36,42,19,8,35,41,20)(13,15)(14,
        16)(21,24,22,23)(37,38), (1,40,5,23,27,41,2,39,6,24,28,42)(3,37,8,21,26,43)(4,38,7,22,25,44)(9,17,14,10,18,13)(11,19,15)(12,20,16)(29,36,30,35)(31,33,32,34) ], 
  [ (1,11,2,12)(3,9)(4,10)(5,14,27,44,24,30,6,13,28,43,23,29)(7,15,25,42,21,31)(8,16,26,41,22,32)(17,37,35)(18,38,36)(19,39,34)(20,40,33), (1,21,38,17,31)(2,22,37,18,32)(3,24,39,20,29,4,
        23,40,19,30)(5,14,27,44,10,6,13,28,43,9)(7,15,25,42,11)(8,16,26,41,12)(33,34)(35,36) ], 
  [ (1,20,23,32,7,25)(2,19,24,31,8,26)(3,18,21,30,6,27)(4,17,22,29,5,28)(9,15,44,10,16,43)(11,13,42)(12,14,41)(33,37)(34,38)(35,39,36,40), (1,2)(3,4)(5,9,23,6,10,24)(7,11,21)(8,12,22)(13,
        30,19,14,29,20)(15,31,18,16,32,17)(25,26)(33,43,39,34,44,40)(35,41,37,36,42,38) ], 
  [ (1,15,29,26,35,17,23,37,2,16,30,25,36,18,24,38)(3,13,32,27,34,19,22,40)(4,14,31,28,33,20,21,39)(5,42,7,43,6,41,8,44)(9,11)(10,12), (1,41,16,22,10,6)(2,42,15,21,9,5)(3,
        44,13,24,12,8,4,43,14,23,11,7)(17,29,40)(18,30,39)(19,32,37)(20,31,38)(25,33)(26,34)(27,36,28,35) ], 
  [ (1,12,19,32,43,6,38,26,2,11,20,31,44,5,37,25)(3,9,18,30,41,8,40,28)(4,10,17,29,42,7,39,27)(13,15,14,16)(21,34,23,36)(22,33,24,35), (1,6,39,24,20,16)(2,5,40,23,19,15)(3,
        7,37,21,18,14)(4,8,38,22,17,13)(9,36,10,35)(11,33,12,34)(25,44,30,26,43,29)(27,42,32,28,41,31) ], 
  [ (1,18,32,14,23,36,2,17,31,13,24,35)(3,19,30,15,22,33,4,20,29,16,21,34)(5,39,12,6,40,11)(7,37,10)(8,38,9)(25,43)(26,44)(27,42,28,41), (1,38,35,32,20,16,27,10)(2,37,36,31,19,15,
        28,9)(3,40,34,30,18,14,26,11,4,39,33,29,17,13,25,12)(5,42,8,43)(6,41,7,44)(21,24,22,23) ], 
  [ (1,8,38,33,23)(2,7,37,34,24)(3,6,39,36,21,4,5,40,35,22)(9,25,20,43,32)(10,26,19,44,31)(11,28,18,42,30)(12,27,17,41,29)(15,16), (1,2)(3,4)(5,14,37,10,6,13,38,9)(7,15,40,12,8,16,
        39,11)(17,24,34,25)(18,23,33,26)(19,21,35,27,20,22,36,28)(29,32)(30,31)(41,44,42,43) ], 
  [ (1,44,2,43)(3,41,4,42)(11,12)(13,22,14,21)(15,23,16,24)(17,27)(18,28)(19,26)(20,25)(29,40)(30,39)(31,37)(32,38)(33,34), (1,22,12,42,28,20,37,13,2,21,11,41,27,19,38,14)(3,24,9,44,25,17,
        39,16,4,23,10,43,26,18,40,15)(5,34,8,36)(6,33,7,35)(29,31)(30,32) ], [ (1,42,2,41)(3,44,4,43)(5,23)(6,24)(7,21)(8,22)(9,14,10,13)(11,15,12,16)(19,20)(25,38)(26,37)(27,39)(28,
        40)(35,36), (1,10,5,37,14)(2,9,6,38,13)(3,11,8,40,16,4,12,7,39,15)(17,31,33,28,21,18,32,34,27,22)(19,29,36,25,24,20,30,35,26,23)(41,42) ], 
  [ (1,12,28,34,24,2,11,27,33,23)(3,10,25,36,21)(4,9,26,35,22)(5,16,39,19,32,6,15,40,20,31)(7,13,37,17,30)(8,14,38,18,29), (1,11,27,34,39,6)(2,12,28,33,40,5)(3,10,26,35,37,
        8,4,9,25,36,38,7)(13,22)(14,21)(15,24,16,23)(17,43,29)(18,44,30)(19,41,31)(20,42,32) ], 
  [ (1,36,29,39,22,19,15,41,2,35,30,40,21,20,16,42)(3,34,31,37,24,17,14,43,4,33,32,38,23,18,13,44)(5,7,6,8)(9,28,12,25,10,27,11,26), 
      (1,7,18,40,41,28,34,22)(2,8,17,39,42,27,33,21)(3,6,20,38,44,25,36,23,4,5,19,37,43,26,35,24)(9,13,12,15,10,14,11,16)(29,32)(30,31) ], 
  [ (1,44,22,25,16,38,29,9)(2,43,21,26,15,37,30,10)(3,41,23,27,13,39,32,12,4,42,24,28,14,40,31,11)(5,7)(6,8)(17,33,20,36,18,34,19,35), (1,38,42,20,28,12,14,21,2,37,41,
        19,27,11,13,22)(3,39,44,17,25,9,16,23,4,40,43,18,26,10,15,24)(5,8)(6,7)(29,34,32,36)(30,33,31,35) ], 
  [ (1,14,10,32,40,20)(2,13,9,31,39,19)(3,15,12,29,38,18,4,16,11,30,37,17)(5,33,25,6,34,26)(7,35,27,8,36,28)(21,42,22,41)(23,43)(24,44), (1,37,14,9,6,2,38,13,10,5)(3,40,16,12,
        8)(4,39,15,11,7)(17,43,33,22,28)(18,44,34,21,27)(19,41,35,24,25)(20,42,36,23,26)(29,30) ], 
  [ (1,6,32,20,44,12,26,38,2,5,31,19,43,11,25,37)(3,7,29,17,41,10,28,40)(4,8,30,18,42,9,27,39)(13,33,16,36,14,34,15,35)(21,23)(22,24), (1,21,25,7)(2,22,26,8)(3,24,28,6)(4,23,
        27,5)(11,12)(13,16)(14,15)(17,43,31,39,18,44,32,40)(19,41,29,38,20,42,30,37)(33,36,34,35) ], 
  [ (1,13,4,16,2,14,3,15)(5,17,25,36,30,11,38,41,6,18,26,35,29,12,37,42)(7,20,28,33,31,10,39,44)(8,19,27,34,32,9,40,43)(21,23)(22,24), 
      (1,23,32,17,16,39,41,7,2,24,31,18,15,40,42,8)(3,22,29,20,13,37,44,5)(4,21,30,19,14,38,43,6)(9,12)(10,11)(25,35,27,33,26,36,28,34) ], 
  [ (1,26,2,25)(3,27,4,28)(5,44,17,23,39,32)(6,43,18,24,40,31)(7,42,20,21,38,30)(8,41,19,22,37,29)(9,33,16)(10,34,15)(11,35,13)(12,36,14), (1,7,31)(2,8,32)(3,5,29,4,6,30)(9,20)(10,19)(11,
        17,12,18)(13,34,40,24,27,44,14,33,39,23,28,43)(15,35,37,22,25,41,16,36,38,21,26,42) ], 
  [ (1,4)(2,3)(5,9,15,17)(6,10,16,18)(7,12,13,20,8,11,14,19)(21,36,30,37)(22,35,29,38)(23,34,32,40,24,33,31,39)(25,27)(26,28), (5,14,44,40,23)(6,13,43,39,24)(7,15,42,37,21,8,16,41,38,
        22)(9,33,30,28,19,10,34,29,27,20)(11,36,31,26,17)(12,35,32,25,18) ], [ (1,7,35,18,15,2,8,36,17,16)(3,5,34,20,14,4,6,33,19,13)(21,38,41,25,31,22,37,42,26,32)(23,40,44,28,
        29,24,39,43,27,30), (1,8,27,41,2,7,28,42)(3,5,26,43)(4,6,25,44)(9,33,32,17)(10,34,31,18)(11,36,30,20,12,35,29,19)(13,14)(15,16)(21,24)(22,23)(37,40)(38,39) ], 
  [ (1,12,32,36,44,39)(2,11,31,35,43,40)(3,10,29,33,41,38,4,9,30,34,42,37)(5,18,13)(6,17,14)(7,20,16)(8,19,15)(21,28,22,27)(23,26)(24,25), (1,2)(3,4)(5,40,22,35,6,39,21,36)(7,38,24,34,8,
        37,23,33)(9,28,43,17,10,27,44,18)(11,25,41,20,12,26,42,19)(13,16)(14,15)(29,32)(30,31) ], 
  [ (1,21,35,8,25,16)(2,22,36,7,26,15)(3,24,34,5,27,14,4,23,33,6,28,13)(9,30,19,10,29,20)(11,32,18,12,31,17)(37,42)(38,41)(39,43,40,44), (1,11,15,33,38,27,43,8,2,12,16,34,37,
        28,44,7)(3,10,14,36,39,25,42,5)(4,9,13,35,40,26,41,6)(17,20)(18,19)(21,31,23,30,22,32,24,29) ], 
  [ (1,11,15,33,38,27,43,8,2,12,16,34,37,28,44,7)(3,10,14,36,39,25,42,5)(4,9,13,35,40,26,41,6)(17,20)(18,19)(21,31,23,30,22,32,24,29), (1,21,35,8,25,16)(2,22,36,7,26,15)(3,
        24,34,5,27,14,4,23,33,6,28,13)(9,30,19,10,29,20)(11,32,18,12,31,17)(37,42)(38,41)(39,43,40,44) ], 
  [ (1,8,25,17,34,38,9,29,2,7,26,18,33,37,10,30)(3,5,28,20,36,39,11,31,4,6,27,19,35,40,12,32)(13,15)(14,16)(21,41,24,43)(22,42,23,44), (1,24,3,21)(2,23,4,22)(5,11,35,26,30,
        18,42,37)(6,12,36,25,29,17,41,38)(7,10,33,27,32,20,43,39,8,9,34,28,31,19,44,40)(13,15,14,16) ], 
  [ (1,3,2,4)(5,38,20,11,6,37,19,12)(7,39,17,10,8,40,18,9)(13,28,33,30)(14,27,34,29)(15,26,36,32)(16,25,35,31)(23,24)(41,44)(42,43), (1,37,27,2,38,28)(3,39,26,4,40,25)(5,13,44,17,21,34,6,
        14,43,18,22,33)(7,15,41,19,24,35,8,16,42,20,23,36)(9,32,10,31)(11,29,12,30) ], 
  [ (1,3)(2,4)(5,39,11,29,43,24,35,19,6,40,12,30,44,23,36,20)(7,38,9,31,41,21,33,17)(8,37,10,32,42,22,34,18)(13,26,16,28,14,25,15,27), (1,32,20,21,11,16,40,25)(2,31,19,22,
        12,15,39,26)(3,29,18,24,9,13,38,27)(4,30,17,23,10,14,37,28)(5,43,8,41)(6,44,7,42)(33,35)(34,36) ], 
  [ (1,18,14,38,22,6)(2,17,13,37,21,5)(3,19,15,40,24,8,4,20,16,39,23,7)(9,31,27)(10,32,28)(11,30,26,12,29,25)(33,43,34,44)(35,41,36,42), (1,28,12,15,39,42)(2,27,11,16,40,41)(3,25,10,
        14,37,43)(4,26,9,13,38,44)(5,32,23)(6,31,24)(7,30,21,8,29,22)(17,35)(18,36)(19,33,20,34) ], 
  [ (1,13,6,18,12,26,2,14,5,17,11,25)(3,15,8,19,9,27,4,16,7,20,10,28)(21,29,37,22,30,38)(23,32,40)(24,31,39)(33,41)(34,42)(35,44,36,43), (1,30,44,23,11,27,6,13)(2,29,43,24,12,28,
        5,14)(3,31,42,21,9,25,8,16)(4,32,41,22,10,26,7,15)(17,37,20,40,18,38,19,39)(33,36,34,35) ], 
  [ (1,5,42,14,23,35,10,19,29,25,38,2,6,41,13,24,36,9,20,30,26,37)(3,7,43,15,22,33,11,17,32,28,40,4,8,44,16,21,34,12,18,31,27,39), 
      (1,23,35,8,32,26,39,19,2,24,36,7,31,25,40,20)(3,22,33,5,29,27,37,18)(4,21,34,6,30,28,38,17)(9,43,12,42,10,44,11,41)(13,16)(14,15) ], 
  [ (1,13)(2,14)(3,15)(4,16)(5,9)(6,10)(7,12,8,11)(17,28,18,27)(19,25)(20,26)(21,44,22,43)(23,42)(24,41)(31,32)(33,34)(39,40), (1,10,26,37,20,2,9,25,38,19)(3,11,27,40,18,4,12,28,39,17)(5,
        36,41,30,14)(6,35,42,29,13)(7,34,44,32,15)(8,33,43,31,16)(21,22)(23,24) ], [ (1,2)(3,4)(5,16,6,15)(7,14,8,13)(9,36)(10,35)(11,34,12,33)(17,37)(18,38)(19,40,20,39)(21,22)(23,24)(25,
        43)(26,44)(27,41)(28,42), (1,17,26,13,6,43,12,40,36,32,24,2,18,25,14,5,44,11,39,35,31,23)(3,20,28,15,7,42,9,38,34,30,21,4,19,27,16,8,41,10,37,33,29,22) ], 
  [ (1,13,31,19,34,43,27,11,2,14,32,20,33,44,28,12)(3,15,30,18,36,42,26,9)(4,16,29,17,35,41,25,10)(5,8)(6,7)(21,37,24,40,22,38,23,39), 
      (1,20,16,26,42,6,32,35,2,19,15,25,41,5,31,36)(3,18,14,27,43,7,30,33)(4,17,13,28,44,8,29,34)(9,12)(10,11)(21,37,23,39,22,38,24,40) ], 
  [ (1,19,8,40,11,43)(2,20,7,39,12,44)(3,17,6,37,10,42)(4,18,5,38,9,41)(13,29,33)(14,30,34)(15,31,36)(16,32,35)(21,26)(22,25)(23,28)(24,27), (1,33,39,41,17,21)(2,34,40,42,18,22)(3,35,38,
        43,19,24)(4,36,37,44,20,23)(5,25)(6,26)(7,28,8,27)(9,29,16,10,30,15)(11,32,13)(12,31,14) ], 
  [ (1,7,25,18,11,42,15,22,31,38,35,2,8,26,17,12,41,16,21,32,37,36)(3,5,27,19,10,44,14,24,29,40,34,4,6,28,20,9,43,13,23,30,39,33), (1,18)(2,17)(3,20)(4,19)(5,25,6,
        26)(7,27,8,28)(9,15)(10,16)(11,13)(12,14)(21,22)(23,24)(31,32)(33,42)(34,41)(35,44)(36,43)(37,38) ], 
  [ (1,16,31)(2,15,32)(3,14,29,4,13,30)(5,28,40,6,27,39)(7,26,38)(8,25,37)(9,10)(17,36,22,18,35,21)(19,33,24,20,34,23)(41,42), (1,3)(2,4)(5,20,21,14,36,25,39,30,6,19,22,13,35,26,40,29)(7,
        17,23,15,33,27,37,31)(8,18,24,16,34,28,38,32)(9,43,11,41,10,44,12,42) ], [ (1,19,35,27)(2,20,36,28)(3,18,33,26)(4,17,34,25)(5,13,44,40)(6,14,43,39)(7,15,41,38,8,16,42,37)(9,12,10,
        11)(29,32)(30,31), (1,25,30,11,6,40,15,35,2,26,29,12,5,39,16,36)(3,28,32,10,7,38,13,33)(4,27,31,9,8,37,14,34)(17,42,20,43,18,41,19,44)(21,24)(22,23) ], 
  [ (1,31,39,18,5,23,13,12,26,36,44,2,32,40,17,6,24,14,11,25,35,43)(3,30,38,20,7,21,16,9,28,33,42,4,29,37,19,8,22,15,10,27,34,41), 
      (1,22,42,25,11,35,2,21,41,26,12,36)(3,24,43,27,9,33)(4,23,44,28,10,34)(5,19,39)(6,20,40)(7,17,37,8,18,38)(13,29)(14,30)(15,32)(16,31) ], 
  [ (1,35,32,18,15,22)(2,36,31,17,16,21)(3,33,30,19,14,23,4,34,29,20,13,24)(5,27,39)(6,28,40)(7,26,38)(8,25,37)(9,44,10,43)(11,42)(12,41), (1,39,22,28,44,29,14,17,2,40,21,27,43,30,13,
        18)(3,38,24,26,41,31,15,20,4,37,23,25,42,32,16,19)(5,9,7,12,6,10,8,11)(33,36,34,35) ], 
  [ (1,39,22,28,44,29,14,17,2,40,21,27,43,30,13,18)(3,38,24,26,41,31,15,20,4,37,23,25,42,32,16,19)(5,9,7,12,6,10,8,11)(33,36,34,35), 
      (1,35,32,18,15,22)(2,36,31,17,16,21)(3,33,30,19,14,23,4,34,29,20,13,24)(5,27,39)(6,28,40)(7,26,38)(8,25,37)(9,44,10,43)(11,42)(12,41) ], 
  [ (1,41,5,40,16)(2,42,6,39,15)(3,44,8,38,13)(4,43,7,37,14)(9,17,26,29,21)(10,18,25,30,22)(11,19,28,32,24,12,20,27,31,23)(33,34), (1,34)(2,33)(3,35)(4,36)(5,40,6,39)(7,38,8,37)(9,25,10,
        26)(11,28)(12,27)(13,14)(17,30)(18,29)(19,31)(20,32)(21,22)(41,42) ], [ (1,29,18,25,35,23,16,38)(2,30,17,26,36,24,15,37)(3,31,19,27,34,22,14,39,4,32,20,28,33,21,13,40)(5,7)(6,8)(9,
        44,11,41,10,43,12,42), (1,40,15,5,34,2,39,16,6,33)(3,38,14,8,35)(4,37,13,7,36)(9,25,18,21,29,10,26,17,22,30)(11,27,19,24,31)(12,28,20,23,32)(41,42)(43,44) ], 
  [ (1,32,20,21,11,16,40,25)(2,31,19,22,12,15,39,26)(3,29,18,24,9,13,38,27)(4,30,17,23,10,14,37,28)(5,43,8,41)(6,44,7,42)(33,35)(34,36), (1,3)(2,4)(5,39,11,29,43,24,35,19,6,40,12,
        30,44,23,36,20)(7,38,9,31,41,21,33,17)(8,37,10,32,42,22,34,18)(13,26,16,28,14,25,15,27) ], 
  [ (1,14,36,25,29,42)(2,13,35,26,30,41)(3,16,33,27,31,43)(4,15,34,28,32,44)(5,37,20,6,38,19)(7,39,18,8,40,17)(9,23,10,24)(11,22,12,21), (1,39,22,27,43,29,13,17)(2,40,21,28,44,30,
        14,18)(3,37,24,25,41,31,15,19,4,38,23,26,42,32,16,20)(5,9,7,12,6,10,8,11)(33,36)(34,35) ], 
  [ (1,2)(3,4)(5,32,28,33)(6,31,27,34)(7,29,26,35)(8,30,25,36)(9,12)(10,11)(13,41,17,40)(14,42,18,39)(15,43,20,38,16,44,19,37)(21,24,22,23), (1,44,13,19,36,6,40,27)(2,43,14,20,35,5,39,
        28)(3,42,15,17,33,7,37,26,4,41,16,18,34,8,38,25)(9,21,11,24)(10,22,12,23)(29,31,30,32) ], 
  [ (1,33,3,36)(2,34,4,35)(5,41,31,10,20,23,39,25,6,42,32,9,19,24,40,26)(7,44,30,12,18,21,37,28)(8,43,29,11,17,22,38,27)(13,16,14,15), 
      (1,21,25,16,5,34,2,22,26,15,6,33)(3,24,28,14,7,35,4,23,27,13,8,36)(9,29,41)(10,30,42)(11,31,44,12,32,43)(17,39)(18,40)(19,37,20,38) ], 
  [ (1,28,4,26)(2,27,3,25)(5,20,24,11,43,30,40,35)(6,19,23,12,44,29,39,36)(7,17,21,10,42,32,38,34)(8,18,22,9,41,31,37,33)(13,16)(14,15), (1,38,42,20,28,12,13,21)(2,37,41,19,27,11,
        14,22)(3,39,44,18,25,9,16,23,4,40,43,17,26,10,15,24)(5,8,6,7)(29,33,31,35)(30,34,32,36) ], 
  [ (1,12,28,21,32,41,5,17,2,11,27,22,31,42,6,18)(3,10,26,24,30,43,8,19,4,9,25,23,29,44,7,20)(13,37,16,40)(14,38,15,39)(33,35)(34,36), 
      (1,43,19,27,39,8,12,24,2,44,20,28,40,7,11,23)(3,42,17,26,38,6,9,22)(4,41,18,25,37,5,10,21)(13,32,16,29)(14,31,15,30)(33,35,34,36) ], 
  [ (1,17,27,2,18,28)(3,19,26)(4,20,25)(5,16,22,39,31,36)(6,15,21,40,32,35)(7,13,23,38,29,34)(8,14,24,37,30,33)(9,43)(10,44)(11,42,12,41), (1,19,6,2,20,5)(3,17,8)(4,18,7)(9,33,26,32,13,40,
        10,34,25,31,14,39)(11,35,28,29,15,38,12,36,27,30,16,37)(21,44)(22,43)(23,41,24,42) ], 
  [ (1,25,4,27)(2,26,3,28)(5,13,33,29,18,22,43,12,6,14,34,30,17,21,44,11)(7,15,36,31,19,24,42,10)(8,16,35,32,20,23,41,9)(37,39,38,40), (1,38,4,39,2,37,3,40)(5,43,35,29,
        25,15,9,24,6,44,36,30,26,16,10,23)(7,41,33,31,27,13,11,21)(8,42,34,32,28,14,12,22)(17,20)(18,19) ], 
  [ (1,38,4,39,2,37,3,40)(5,43,35,29,25,15,9,24,6,44,36,30,26,16,10,23)(7,41,33,31,27,13,11,21)(8,42,34,32,28,14,12,22)(17,20)(18,19), (1,25,4,27)(2,26,3,28)(5,13,33,29,18,
        22,43,12,6,14,34,30,17,21,44,11)(7,15,36,31,19,24,42,10)(8,16,35,32,20,23,41,9)(37,39,38,40) ], 
  [ (1,11,32,19,36,6,13,21,2,12,31,20,35,5,14,22)(3,10,30,18,34,7,16,23,4,9,29,17,33,8,15,24)(25,42,27,44,26,41,28,43)(37,40,38,39), (1,7)(2,8)(3,5)(4,6)(9,10)(13,33,14,34)(15,
        35)(16,36)(17,18)(19,20)(21,25)(22,26)(23,28)(24,27)(29,30)(31,32)(37,42,38,41)(39,43,40,44) ], 
  [ (1,7)(2,8)(3,5)(4,6)(9,10)(13,33,14,34)(15,35)(16,36)(17,18)(19,20)(21,25)(22,26)(23,28)(24,27)(29,30)(31,32)(37,42,38,41)(39,43,40,44), (1,11,32,19,36,6,13,21,2,12,31,20,35,5,14,
        22)(3,10,30,18,34,7,16,23,4,9,29,17,33,8,15,24)(25,42,27,44,26,41,28,43)(37,40,38,39) ], 
  [ (1,27,35,10,8)(2,28,36,9,7)(3,26,34,11,5)(4,25,33,12,6)(13,20,41,22,32)(14,19,42,21,31)(15,18,43,24,30)(16,17,44,23,29), (1,33,10,24,6,32,14,42)(2,34,9,23,5,31,13,41)(3,36,12,
        21,7,29,15,44,4,35,11,22,8,30,16,43)(17,26,19,27)(18,25,20,28)(37,40,38,39) ], [ (1,38,7,25,36,11,2,37,8,26,35,12)(3,40,6,28,33,9,4,39,5,27,34,10)(13,20,14,19)(15,17,16,18)(21,42,
        31)(22,41,32)(23,44,30)(24,43,29), (1,5,3,7)(2,6,4,8)(9,30,14,18,23,35,42,39,10,29,13,17,24,36,41,40)(11,31,15,19,22,34,43,38)(12,32,16,20,21,33,44,37)(25,28,26,27) ], 
  [ (1,10,14,25,19,36,37,41,29,5,24,2,9,13,26,20,35,38,42,30,6,23)(3,12,15,28,18,33,39,44,31,7,22,4,11,16,27,17,34,40,43,32,8,21), 
      (1,39,7,30)(2,40,8,29)(3,37,6,31)(4,38,5,32)(9,19,23,33)(10,20,24,34)(11,18,22,36)(12,17,21,35)(13,15,14,16)(25,27)(26,28)(41,42) ], 
  [ (1,14,4,15)(2,13,3,16)(5,23,9,32,20,41,26,39,6,24,10,31,19,42,25,40)(7,22,12,29,18,43,28,38,8,21,11,30,17,44,27,37)(33,36)(34,35), (1,41,22,32,8)(2,42,21,31,7)(3,44,23,
        30,6,4,43,24,29,5)(9,14,40,20,28)(10,13,39,19,27)(11,16,38,17,25)(12,15,37,18,26)(35,36) ], 
  [ (1,15,39,35,5,30,26,12,2,16,40,36,6,29,25,11)(3,14,38,34,8,32,27,10,4,13,37,33,7,31,28,9)(17,20,18,19)(21,41,24,43,22,42,23,44), 
      (1,32,35,9,17,22,16,44,2,31,36,10,18,21,15,43)(3,30,33,11,19,24,13,42)(4,29,34,12,20,23,14,41)(5,7,6,8)(25,40,28,38)(26,39,27,37) ], 
  [ (1,32,35,9,17,22,16,44,2,31,36,10,18,21,15,43)(3,30,33,11,19,24,13,42)(4,29,34,12,20,23,14,41)(5,7,6,8)(25,40,28,38)(26,39,27,37), 
      (1,15,39,35,5,30,26,12,2,16,40,36,6,29,25,11)(3,14,38,34,8,32,27,10,4,13,37,33,7,31,28,9)(17,20,18,19)(21,41,24,43,22,42,23,44) ], 
  [ (1,41,22,32,8)(2,42,21,31,7)(3,44,23,30,6,4,43,24,29,5)(9,14,40,20,28)(10,13,39,19,27)(11,16,38,17,25)(12,15,37,18,26)(35,36), (1,14,4,15)(2,13,3,16)(5,23,9,32,20,41,26,39,6,
        24,10,31,19,42,25,40)(7,22,12,29,18,43,28,38,8,21,11,30,17,44,27,37)(33,36)(34,35) ], 
  [ (1,26,19,2,25,20)(3,27,18,4,28,17)(5,12,35,40,42,22)(6,11,36,39,41,21)(7,10,33,37,44,23)(8,9,34,38,43,24)(13,29,14,30)(15,31,16,32), (1,27,42,2,28,41)(3,26,44)(4,25,43)(5,15,6,16)(7,
        13)(8,14)(9,30,35,17,22,38,10,29,36,18,21,37)(11,31,33,19,24,40,12,32,34,20,23,39) ], 
  [ (1,39,12,30,6,25,35,15,2,40,11,29,5,26,36,16)(3,37,10,31,7,27,34,13,4,38,9,32,8,28,33,14)(17,23,20,21)(18,24,19,22)(41,44)(42,43), (1,30,34,41)(2,29,33,42)(3,31,36,44,4,
        32,35,43)(5,13,22,27)(6,14,21,28)(7,15,23,26,8,16,24,25)(9,12)(10,11)(37,40)(38,39) ], 
  [ (1,25,41,2,26,42)(3,27,44,4,28,43)(5,21,10,15,30,18)(6,22,9,16,29,17)(7,24,11,13,31,19)(8,23,12,14,32,20)(33,40,34,39)(35,38,36,37), (1,22,16,43,7,25,35,40)(2,21,15,44,8,26,
        36,39)(3,23,13,42,6,28,33,38,4,24,14,41,5,27,34,37)(9,30,11,31,10,29,12,32)(17,20)(18,19) ], 
  [ (1,12,30,16,22,44,37,19,5,27,35)(2,11,29,15,21,43,38,20,6,28,36)(3,10,31,13,23,41,40,18,7,25,33)(4,9,32,14,24,42,39,17,8,26,34), 
      (1,4)(2,3)(5,24,11,19,43,40,36,30,6,23,12,20,44,39,35,29)(7,22,9,18,42,38,33,31,8,21,10,17,41,37,34,32)(13,25,16,28)(14,26,15,27) ], 
  [ (1,11,27,17,16,41,40,36)(2,12,28,18,15,42,39,35)(3,10,26,20,14,44,38,33,4,9,25,19,13,43,37,34)(5,30,8,32,6,29,7,31)(21,23)(22,24), (1,29,14,2,30,13)(3,31,16,4,32,15)(5,
        9,36,6,10,35)(7,12,34)(8,11,33)(19,20)(21,43,39)(22,44,40)(23,42,37,24,41,38)(27,28) ], 
  [ (1,29,14,2,30,13)(3,31,16,4,32,15)(5,9,36,6,10,35)(7,12,34)(8,11,33)(19,20)(21,43,39)(22,44,40)(23,42,37,24,41,38)(27,28), (1,11,27,17,16,41,40,36)(2,12,28,18,15,42,39,35)(3,10,26,20,
        14,44,38,33,4,9,25,19,13,43,37,34)(5,30,8,32,6,29,7,31)(21,23)(22,24) ], 
  [ (1,17,26,13,6,43,12,40,36,32,24,2,18,25,14,5,44,11,39,35,31,23)(3,20,28,15,7,42,9,38,34,30,21,4,19,27,16,8,41,10,37,33,29,22), 
      (1,2)(3,4)(5,16,6,15)(7,14,8,13)(9,36)(10,35)(11,34,12,33)(17,37)(18,38)(19,40,20,39)(21,22)(23,24)(25,43)(26,44)(27,41)(28,42) ], 
  [ (1,18,32,10,25,6,23,15,2,17,31,9,26,5,24,16)(3,19,29,11,28,8,22,13,4,20,30,12,27,7,21,14)(33,39,36,38)(34,40,35,37)(41,44)(42,43), (1,11,34,6,17,13,42,25)(2,12,33,5,
        18,14,41,26)(3,9,35,8,20,16,43,28,4,10,36,7,19,15,44,27)(21,39,24,38,22,40,23,37)(29,32)(30,31) ], 
  [ (1,33,18,7,22,14,31,25)(2,34,17,8,21,13,32,26)(3,36,20,5,24,16,29,28)(4,35,19,6,23,15,30,27)(9,42,12,43,10,41,11,44)(37,40,38,39), 
      (1,18,29,13,10,27,35,5,2,17,30,14,9,28,36,6)(3,20,31,15,11,26,34,8,4,19,32,16,12,25,33,7)(21,23)(22,24)(37,43,39,42)(38,44,40,41) ], 
  [ (1,13,2,14)(3,16,4,15)(7,8)(17,23)(18,24)(19,22,20,21)(25,44,26,43)(27,42)(28,41)(29,34)(30,33)(31,36)(32,35)(37,38), (1,26,21)(2,25,22)(3,27,24,4,28,23)(5,10,6,9)(7,12,8,11)(13,36,43,
        37,19,32)(14,35,44,38,20,31)(15,34,41,40,17,30,16,33,42,39,18,29) ], [ (1,38,24,41,36,20)(2,37,23,42,35,19)(3,40,21,44,34,17)(4,39,22,43,33,18)(5,25,14,6,26,13)(7,27,15)(8,28,
        16)(9,29)(10,30)(11,31,12,32), (1,22,20,41,36,32,40,28,13,8,10)(2,21,19,42,35,31,39,27,14,7,9)(3,23,18,43,33,30,37,25,16,5,11)(4,24,17,44,34,29,38,26,15,6,12) ], 
  [ (1,38,32,8,24,9)(2,37,31,7,23,10)(3,40,30,6,21,12)(4,39,29,5,22,11)(13,17,36,14,18,35)(15,19,33,16,20,34)(25,43)(26,44)(27,41)(28,42), (3,4)(5,16,6,15)(7,14,8,13)(9,17,10,18)(11,20,12,
        19)(21,29,22,30)(23,31)(24,32)(25,26)(33,40)(34,39)(35,38)(36,37)(43,44) ], [ (1,10,4,11)(2,9,3,12)(5,33,27,21,30,40,43,15,6,34,28,22,29,39,44,16)(7,35,25,24,31,37,42,14)(8,36,26,
        23,32,38,41,13)(17,20,18,19), (1,9,41,28,23,29,20,16)(2,10,42,27,24,30,19,15)(3,12,44,26,22,31,17,14)(4,11,43,25,21,32,18,13)(5,8)(6,7)(33,39,35,38)(34,40,36,37) ], 
  [ (1,19,36,21,28)(2,20,35,22,27)(3,18,34,23,26,4,17,33,24,25)(5,6)(7,8)(9,39,14,31,41)(10,40,13,32,42)(11,37,16,30,44,12,38,15,29,43), (1,28,41,17,15,40,11,36)(2,27,42,18,16,39,
        12,35)(3,26,43,20,13,38,10,33)(4,25,44,19,14,37,9,34)(5,22,7,24)(6,21,8,23)(29,31)(30,32) ], 
  [ (1,22,34,8,9,40,16,32,2,21,33,7,10,39,15,31)(3,24,35,5,11,38,13,29,4,23,36,6,12,37,14,30)(17,44,19,42)(18,43,20,41)(25,28)(26,27), (1,20)(2,19)(3,17,4,18)(5,11)(6,12)(7,10,8,9)(21,
        36)(22,35)(23,33,24,34)(25,26)(27,28)(29,30)(37,43)(38,44)(39,41)(40,42) ], [ (1,14,25,42,35,6,20,24,38,30,10)(2,13,26,41,36,5,19,23,37,29,9)(3,16,28,43,33,7,17,22,40,31,11)(4,15,
        27,44,34,8,18,21,39,32,12), (1,39,35,25,7,43,16,21)(2,40,36,26,8,44,15,22)(3,37,34,28,5,42,13,24)(4,38,33,27,6,41,14,23)(9,31,12,30)(10,32,11,29)(17,19)(18,20) ], 
  [ (1,42,4,43,2,41,3,44)(5,7)(6,8)(9,15,40,23,34,25,30,19,10,16,39,24,33,26,29,20)(11,13,37,21,36,28,32,18)(12,14,38,22,35,27,31,17), (1,22)(2,21)(3,23)(4,24)(5,35,29,28,16,20,6,
        36,30,27,15,19)(7,33,32,25,14,17,8,34,31,26,13,18)(9,42,40,10,41,39)(11,44,37,12,43,38) ], 
  [ (1,20,39,31,10,13,2,19,40,32,9,14)(3,18,37,29,12,15,4,17,38,30,11,16)(5,25,33)(6,26,34)(7,27,36)(8,28,35)(21,41)(22,42)(23,43)(24,44), (1,19,3,18)(2,20,4,17)(5,27,34,15,30,44,40,22,6,
        28,33,16,29,43,39,21)(7,25,36,14,31,41,38,24)(8,26,35,13,32,42,37,23)(9,12,10,11) ], 
  [ (1,19,3,18)(2,20,4,17)(5,27,34,15,30,44,40,22,6,28,33,16,29,43,39,21)(7,25,36,14,31,41,38,24)(8,26,35,13,32,42,37,23)(9,12,10,11), 
      (1,20,39,31,10,13,2,19,40,32,9,14)(3,18,37,29,12,15,4,17,38,30,11,16)(5,25,33)(6,26,34)(7,27,36)(8,28,35)(21,41)(22,42)(23,43)(24,44) ], 
  [ (1,11,18,27,23,34,37,13,7,42,30)(2,12,17,28,24,33,38,14,8,41,29)(3,9,20,26,22,36,40,16,5,44,32)(4,10,19,25,21,35,39,15,6,43,31), 
      (1,9,32,36,17,44,21,16)(2,10,31,35,18,43,22,15)(3,12,29,33,20,42,24,14)(4,11,30,34,19,41,23,13)(5,26,8,27)(6,25,7,28)(37,40)(38,39) ], 
  [ (1,9,32,36,17,44,21,16)(2,10,31,35,18,43,22,15)(3,12,29,33,20,42,24,14)(4,11,30,34,19,41,23,13)(5,26,8,27)(6,25,7,28)(37,40)(38,39), (1,11,18,27,23,34,37,13,7,42,30)(2,12,17,
        28,24,33,38,14,8,41,29)(3,9,20,26,22,36,40,16,5,44,32)(4,10,19,25,21,35,39,15,6,43,31) ], 
  [ (1,40,17,6,2,39,18,5)(3,38,20,8)(4,37,19,7)(9,11,10,12)(13,34,24,30,14,33,23,29)(15,35,21,32)(16,36,22,31)(25,26)(41,44)(42,43), (1,34,22,27,14,38,6,43,9,18,31,2,33,21,28,13,37,
        5,44,10,17,32)(3,36,24,25,15,39,8,41,11,20,29,4,35,23,26,16,40,7,42,12,19,30) ], [ (1,13,17)(2,14,18)(3,16,19)(4,15,20)(5,32,43,6,31,44)(7,29,41,8,30,42)(23,24)(25,39,35)(26,40,
        36)(27,37,34,28,38,33), (1,8,40,13,41,36)(2,7,39,14,42,35)(3,6,38,16,43,34,4,5,37,15,44,33)(9,22,10,21)(11,23,12,24)(17,30,25,18,29,26)(19,32,27)(20,31,28) ], 
  [ (1,18,29,13,10,27,35,5,2,17,30,14,9,28,36,6)(3,20,31,15,11,26,34,8,4,19,32,16,12,25,33,7)(21,23)(22,24)(37,43,39,42)(38,44,40,41), (1,33,18,7,22,14,31,25)(2,34,17,8,
        21,13,32,26)(3,36,20,5,24,16,29,28)(4,35,19,6,23,15,30,27)(9,42,12,43,10,41,11,44)(37,40,38,39) ], 
  [ (1,27,3,26,2,28,4,25)(5,38,9,22,16,36,18,30)(6,37,10,21,15,35,17,29)(7,40,11,24,13,34,19,32,8,39,12,23,14,33,20,31)(41,44)(42,43), (1,9,25,16)(2,10,26,15)(3,11,28,13)(4,12,
        27,14)(5,31,18,23)(6,32,17,24)(7,30,19,21,8,29,20,22)(33,34)(35,36)(37,40)(38,39)(41,44,42,43) ], 
  [ (1,40,22,32,42,28,13,9,7,19,35,2,39,21,31,41,27,14,10,8,20,36)(3,38,24,29,43,26,15,11,5,17,33,4,37,23,30,44,25,16,12,6,18,34), 
      (1,44,21,31,38,27,34,6,18,14,10,2,43,22,32,37,28,33,5,17,13,9)(3,41,24,30,39,25,35,8,19,15,11,4,42,23,29,40,26,36,7,20,16,12) ], 
  [ (1,5,38,9,13)(2,6,37,10,14)(3,7,40,11,16,4,8,39,12,15)(17,22,31,43,28)(18,21,32,44,27)(19,24,30,41,25)(20,23,29,42,26)(35,36), (1,42,22,39,9,2,41,21,40,10)(3,44,24,38,11,4,
        43,23,37,12)(5,16,29,26,18)(6,15,30,25,17)(7,13,31,28,20,8,14,32,27,19)(33,34) ], [ (1,16,32)(2,15,31)(3,13,29,4,14,30)(5,18,39,21,28,36,6,17,40,22,27,35)(7,20,38,24,25,33)(8,19,
        37,23,26,34)(9,44)(10,43)(11,42)(12,41), (1,17,41,9,22,25,34,16,39,30,6)(2,18,42,10,21,26,33,15,40,29,5)(3,19,43,11,24,28,36,13,38,32,8)(4,20,44,12,23,27,35,14,37,31,7) ], 
  [ (1,43,29,34,16,19,6,10,2,44,30,33,15,20,5,9)(3,41,31,35,14,18,7,11,4,42,32,36,13,17,8,12)(21,23)(22,24)(25,37,28,39)(26,38,27,40), (1,20,32,34,16,2,19,31,33,15)(3,17,29,35,
        14)(4,18,30,36,13)(5,28,41,12,39,6,27,42,11,40)(7,26,44,9,38)(8,25,43,10,37) ], 
  [ (1,43,15,2,44,16)(3,41,14,4,42,13)(5,11,21)(6,12,22)(7,9,24)(8,10,23)(17,18)(25,32,34,26,31,33)(27,30,36,28,29,35)(37,38), (1,17,25,39,2,18,26,40)(3,19,28,37,4,20,27,38)(9,11,10,
        12)(13,29,35,42)(14,30,36,41)(15,31,33,43)(16,32,34,44)(21,24,22,23) ], [ (1,9,4,11)(2,10,3,12)(5,20,37,15,23,41,29,33,6,19,38,16,24,42,30,34)(7,17,39,14,22,43,32,36,8,18,40,13,
        21,44,31,35)(25,27)(26,28), (1,22,34,19,39,25,13,29,12,43,7,2,21,33,20,40,26,14,30,11,44,8)(3,23,36,18,37,27,15,32,9,42,6,4,24,35,17,38,28,16,31,10,41,5) ], 
  [ (1,11,22,30,27,16,2,12,21,29,28,15)(3,9,24,32,26,13,4,10,23,31,25,14)(5,37,44,6,38,43)(7,39,42)(8,40,41)(17,34,18,33)(19,35)(20,36), (1,26,41,32,40,5,22,13)(2,25,42,31,39,6,21,14)(3,
        27,43,30,38,7,24,15)(4,28,44,29,37,8,23,16)(9,12,10,11)(17,33,19,35,18,34,20,36) ], 
  [ (1,18,24,31,43,40,13,35,26,11,6,2,17,23,32,44,39,14,36,25,12,5)(3,19,22,30,42,37,16,33,28,10,8,4,20,21,29,41,38,15,34,27,9,7), 
      (1,38,20,12,15,21,29,44,5,35,27,2,37,19,11,16,22,30,43,6,36,28)(3,39,17,10,13,24,32,42,8,34,25,4,40,18,9,14,23,31,41,7,33,26) ], 
  [ (1,22,4,24,2,21,3,23)(5,7)(6,8)(9,34,15,18,27,38,30,44,10,33,16,17,28,37,29,43)(11,35,13,19,26,39,31,42)(12,36,14,20,25,40,32,41), (1,40,29)(2,39,30)(3,37,32)(4,38,31)(5,6)(7,8)(9,
        16,18,10,15,17)(11,14,20,12,13,19)(21,25,33,22,26,34)(23,27,35)(24,28,36)(43,44) ], 
  [ (1,8,27,31,42,21,9,14,39,35,20)(2,7,28,32,41,22,10,13,40,36,19)(3,6,25,29,43,23,11,16,37,33,18)(4,5,26,30,44,24,12,15,38,34,17), 
      (1,34,42,26,12,40,31,8,2,33,41,25,11,39,32,7)(3,36,44,27,10,37,29,6,4,35,43,28,9,38,30,5)(13,16)(14,15)(17,22,20,24)(18,21,19,23) ], 
  [ (3,4)(5,11,14,31,25)(6,12,13,32,26)(7,9,16,30,28)(8,10,15,29,27)(17,36,24,40,44,18,35,23,39,43)(19,33,22,38,41)(20,34,21,37,42), (1,31,34,6)(2,32,33,5)(3,29,35,7)(4,30,36,8)(9,11)(10,
        12)(13,16)(14,15)(17,24,37,41)(18,23,38,42)(19,22,40,43,20,21,39,44)(25,26) ], [ (1,37,28,12)(2,38,27,11)(3,39,26,10)(4,40,25,9)(5,8,6,7)(13,20,42,22)(14,19,41,21)(15,17,43,24)(16,
        18,44,23)(33,35,34,36), (1,11,21,13,44,19,25,29,33,8,40)(2,12,22,14,43,20,26,30,34,7,39)(3,10,23,15,42,17,28,31,35,5,38)(4,9,24,16,41,18,27,32,36,6,37) ], 
  [ (1,13,19,30)(2,14,20,29)(3,15,18,31)(4,16,17,32)(5,11,42,39,6,12,41,40)(7,10,43,37)(8,9,44,38)(21,24)(22,23)(27,28)(33,35)(34,36), (1,44,10,6,26,23,33,40,2,43,9,5,25,24,34,39)(3,42,11,
        8,28,21,35,37)(4,41,12,7,27,22,36,38)(13,16)(14,15)(17,31,20,30,18,32,19,29) ], [ (1,3,2,4)(5,34,7,36)(6,33,8,35)(9,18,39,28,42,15,21,32)(10,17,40,27,41,16,22,31)(11,19,37,25,43,
        13,23,30,12,20,38,26,44,14,24,29), (1,17,29,13,34,38,23,42,8,27,12,2,18,30,14,33,37,24,41,7,28,11)(3,20,31,16,35,39,22,43,6,26,9,4,19,32,15,36,40,21,44,5,25,10) ], 
  [ (1,25,13,10,32,43,35,8)(2,26,14,9,31,44,36,7)(3,27,15,12,29,42,34,5,4,28,16,11,30,41,33,6)(17,22,20,24)(18,21,19,23)(37,40,38,39), (1,40,22,7,13,2,39,21,8,14)(3,38,24,6,16)(4,37,
        23,5,15)(9,28,35,42,31,10,27,36,41,32)(11,26,34,43,30,12,25,33,44,29)(17,18) ], 
  [ (1,31,39,17,6,24,14,12,26,36,43,2,32,40,18,5,23,13,11,25,35,44)(3,29,38,20,7,22,16,9,27,33,41,4,30,37,19,8,21,15,10,28,34,42), 
      (1,42,12,31,2,41,11,32)(3,44,10,29)(4,43,9,30)(5,36,28,38)(6,35,27,37)(7,34,26,39,8,33,25,40)(17,19,18,20)(21,24,22,23) ], 
  [ (1,38,28,18,31,44)(2,37,27,17,32,43)(3,40,25,20,30,42)(4,39,26,19,29,41)(5,33)(6,34)(7,36)(8,35)(9,21,14)(10,22,13)(11,23,16)(12,24,15), (1,23,33,13,38,30,12,8,28,42,17,2,24,34,14,37,
        29,11,7,27,41,18)(3,21,35,15,39,32,9,6,25,44,19,4,22,36,16,40,31,10,5,26,43,20) ], 
  [ (1,13,28,34,17)(2,14,27,33,18)(3,15,25,35,20,4,16,26,36,19)(5,31,9,44,21,6,32,10,43,22)(7,30,11,41,24)(8,29,12,42,23)(37,38)(39,40), (1,32,26,34,22,18,7,14)(2,31,25,33,21,17,
        8,13)(3,30,28,35,23,20,5,15)(4,29,27,36,24,19,6,16)(9,11)(10,12)(37,42,40,44)(38,41,39,43) ], 
  [ (1,37,22,32,17,2,38,21,31,18)(3,40,23,30,20)(4,39,24,29,19)(5,33,43,14,27,6,34,44,13,28)(7,35,42,16,26)(8,36,41,15,25), (1,23,18,27,15,43,2,24,17,28,16,44)(3,22,19,25,
        13,41,4,21,20,26,14,42)(5,34,6,33)(7,36)(8,35)(9,39,30,10,40,29)(11,37,31)(12,38,32) ], 
  [ (1,35,8,18)(2,36,7,17)(3,34,6,19,4,33,5,20)(9,38,23,31)(10,37,24,32)(11,39,21,29,12,40,22,30)(15,16)(25,27,26,28)(41,43)(42,44), (1,26,35,15,43,24,12,20)(2,25,36,16,44,23,11,19)(3,27,
        34,13,42,21,10,17)(4,28,33,14,41,22,9,18)(5,7)(6,8)(29,38,31,39)(30,37,32,40) ], [ (1,40,32,11,5)(2,39,31,12,6)(3,37,29,9,7)(4,38,30,10,8)(13,44,26,35,18)(14,43,25,36,17)(15,42,27,
        34,20)(16,41,28,33,19), (1,11,41,2,12,42)(3,9,44)(4,10,43)(5,26,40,35,20,22)(6,25,39,36,19,21)(7,28,38,33,18,24,8,27,37,34,17,23)(13,29)(14,30)(15,32)(16,31) ], 
  [ (1,28,33,10,41,14,30,39,2,27,34,9,42,13,29,40)(3,26,36,11,43,16,32,37)(4,25,35,12,44,15,31,38)(5,22,7,24)(6,21,8,23)(17,19,18,20), (1,12,16,38,30,20,2,11,15,37,29,
        19)(3,10,14,40,32,17)(4,9,13,39,31,18)(5,21)(6,22)(7,23)(8,24)(25,34,41,26,33,42)(27,36,44)(28,35,43) ], 
  [ (1,34,10,40,21,17,25,5,42,15,30)(2,33,9,39,22,18,26,6,41,16,29)(3,35,12,38,23,19,28,8,44,14,32)(4,36,11,37,24,20,27,7,43,13,31), 
      (1,34,7,12,29)(2,33,8,11,30)(3,35,5,10,32)(4,36,6,9,31)(15,16)(17,24,28,41,38,18,23,27,42,37)(19,22,26,43,39)(20,21,25,44,40) ], 
  [ (1,42,24,34,17,37,2,41,23,33,18,38)(3,44,22,36,19,40,4,43,21,35,20,39)(5,32,26,6,31,25)(7,30,27)(8,29,28)(9,15)(10,16)(11,13,12,14), (1,30,5,16)(2,29,6,15)(3,32,7,13,4,31,8,
        14)(9,38,34,28)(10,37,33,27)(11,40,36,26)(12,39,35,25)(17,19)(18,20)(23,24)(41,44)(42,43) ], 
  [ (1,5,17,40,26,2,6,18,39,25)(3,8,20,38,28,4,7,19,37,27)(9,22,42,34,29)(10,21,41,33,30)(11,24,44,36,32,12,23,43,35,31)(13,14), (1,8,32,2,7,31)(3,6,29)(4,5,30)(9,19,10,20)(11,
        17)(12,18)(13,34,39,24,27,44)(14,33,40,23,28,43)(15,36,38,22,25,41)(16,35,37,21,26,42) ], 
  [ (1,34,7,12,29)(2,33,8,11,30)(3,35,5,10,32)(4,36,6,9,31)(15,16)(17,24,28,41,38,18,23,27,42,37)(19,22,26,43,39)(20,21,25,44,40), (1,34,10,40,21,17,25,5,42,15,30)(2,33,9,39,22,
        18,26,6,41,16,29)(3,35,12,38,23,19,28,8,44,14,32)(4,36,11,37,24,20,27,7,43,13,31) ], 
  [ (1,31,4,30,2,32,3,29)(5,40,18,43,21,35,27,10,6,39,17,44,22,36,28,9)(7,38,20,41,24,34,26,11,8,37,19,42,23,33,25,12)(13,15,14,16), (1,3)(2,4)(5,8,6,7)(13,41,37,34)(14,
        42,38,33)(15,43,39,36)(16,44,40,35)(17,26,29,22)(18,25,30,21)(19,28,31,23,20,27,32,24) ], 
  [ (1,2)(3,4)(5,37,31)(6,38,32)(7,39,29,8,40,30)(9,18,28)(10,17,27)(11,20,26,12,19,25)(13,22,34)(14,21,33)(15,23,36,16,24,35)(41,42), (1,15,40,6,41,2,16,39,5,42)(3,13,37,8,44)(4,14,38,7,
        43)(9,22,30,25,17,10,21,29,26,18)(11,23,31,27,20,12,24,32,28,19)(33,34) ], [ (1,3)(2,4)(5,8,6,7)(13,41,37,34)(14,42,38,33)(15,43,39,36)(16,44,40,35)(17,26,29,22)(18,25,30,21)(19,
        28,31,23,20,27,32,24), (1,31,4,30,2,32,3,29)(5,40,18,43,21,35,27,10,6,39,17,44,22,36,28,9)(7,38,20,41,24,34,26,11,8,37,19,42,23,33,25,12)(13,15,14,16) ], 
  [ (1,32,26,34,22,18,7,14)(2,31,25,33,21,17,8,13)(3,30,28,35,23,20,5,15)(4,29,27,36,24,19,6,16)(9,11)(10,12)(37,42,40,44)(38,41,39,43), (1,13,28,34,17)(2,14,27,33,18)(3,15,25,35,20,4,16,
        26,36,19)(5,31,9,44,21,6,32,10,43,22)(7,30,11,41,24)(8,29,12,42,23)(37,38)(39,40) ], 
  [ (1,3,2,4)(5,6)(7,8)(9,29,28,16,10,30,27,15)(11,31,26,14,12,32,25,13)(17,33,44,37,18,34,43,38)(19,35,42,40,20,36,41,39)(21,23,22,24), (1,6,21,25,29,41,18,16,33,9,39,2,5,
        22,26,30,42,17,15,34,10,40)(3,8,24,28,32,44,20,13,35,11,38,4,7,23,27,31,43,19,14,36,12,37) ], 
  [ (1,16,30,42,17,10,21,40,33,6,26)(2,15,29,41,18,9,22,39,34,5,25)(3,14,31,44,19,12,23,38,35,7,27)(4,13,32,43,20,11,24,37,36,8,28), 
      (1,24,31,44,2,23,32,43)(3,21,29,41,4,22,30,42)(5,7)(6,8)(9,40,20,13)(10,39,19,14)(11,38,18,15)(12,37,17,16)(33,35)(34,36) ], 
  [ (1,29,33,14,12)(2,30,34,13,11)(3,32,35,15,10,4,31,36,16,9)(5,6)(17,28,42,23,37,18,27,41,24,38)(19,25,44,21,39,20,26,43,22,40), (1,3)(2,4)(9,44,32,22,10,43,31,21)(11,42,30,23)(12,
        41,29,24)(13,25,34,40,14,26,33,39)(15,27,35,38)(16,28,36,37)(17,19)(18,20) ], [ (1,43,14,22,2,44,13,21)(3,42,16,23)(4,41,15,24)(5,26,10,20,6,25,9,19)(7,28,12,18,8,27,11,17)(29,31,
        30,32)(33,34)(37,40,38,39), (1,10,13,42,39,28)(2,9,14,41,40,27)(3,12,15,43,37,26,4,11,16,44,38,25)(5,24,17,6,23,18)(7,21,19,8,22,20)(29,33)(30,34)(31,36,32,35) ], 
  [ (1,3)(2,4)(9,44,32,22,10,43,31,21)(11,42,30,23)(12,41,29,24)(13,25,34,40,14,26,33,39)(15,27,35,38)(16,28,36,37)(17,19)(18,20), (1,29,33,14,12)(2,30,34,13,11)(3,32,35,15,10,4,31,36,16,
        9)(5,6)(17,28,42,23,37,18,27,41,24,38)(19,25,44,21,39,20,26,43,22,40) ], [ (1,19,36,30,26,10,2,20,35,29,25,9)(3,17,34,32,27,12)(4,18,33,31,28,11)(5,23,13,6,24,14)(7,22,15,
        8,21,16)(37,42)(38,41)(39,44,40,43), (1,21,39,32,13,20,9,7,35,42,27)(2,22,40,31,14,19,10,8,36,41,28)(3,24,38,29,15,17,12,5,34,44,25)(4,23,37,30,16,18,11,6,33,43,26) ], 
  [ (1,21,39,32,13,20,9,7,35,42,27)(2,22,40,31,14,19,10,8,36,41,28)(3,24,38,29,15,17,12,5,34,44,25)(4,23,37,30,16,18,11,6,33,43,26), 
      (1,19,36,30,26,10,2,20,35,29,25,9)(3,17,34,32,27,12)(4,18,33,31,28,11)(5,23,13,6,24,14)(7,22,15,8,21,16)(37,42)(38,41)(39,44,40,43) ], 
  [ (1,17,40,31,35,23,26,43,13,6,12)(2,18,39,32,36,24,25,44,14,5,11)(3,19,38,30,33,21,27,41,15,7,10)(4,20,37,29,34,22,28,42,16,8,9), 
      (1,7,10,19)(2,8,9,20)(3,5,12,18)(4,6,11,17)(13,44,28,37)(14,43,27,38)(15,42,25,40)(16,41,26,39)(21,23,22,24)(29,30)(33,35)(34,36) ], 
  [ (1,24,31,44,2,23,32,43)(3,21,29,41,4,22,30,42)(5,7)(6,8)(9,40,20,13)(10,39,19,14)(11,38,18,15)(12,37,17,16)(33,35)(34,36), (1,16,30,42,17,10,21,40,33,6,26)(2,15,29,41,18,9,22,39,34,
        5,25)(3,14,31,44,19,12,23,38,35,7,27)(4,13,32,43,20,11,24,37,36,8,28) ], 
  [ (1,28,11,8,16,24,31,35,2,27,12,7,15,23,32,36)(3,25,10,6,14,22,29,34)(4,26,9,5,13,21,30,33)(17,40,19,38)(18,39,20,37)(41,43,42,44), (1,24,10,8,16,2,23,9,7,15)(3,21,
        11,5,14)(4,22,12,6,13)(17,27,35,39,29)(18,28,36,40,30)(19,25,33,38,31,20,26,34,37,32) ], 
  [ (1,7,10,19)(2,8,9,20)(3,5,12,18)(4,6,11,17)(13,44,28,37)(14,43,27,38)(15,42,25,40)(16,41,26,39)(21,23,22,24)(29,30)(33,35)(34,36), (1,17,40,31,35,23,26,43,13,6,12)(2,18,39,32,36,24,25,
        44,14,5,11)(3,19,38,30,33,21,27,41,15,7,10)(4,20,37,29,34,22,28,42,16,8,9) ], 
  [ (1,21,31,44,38,6,13,18,10,28,34)(2,22,32,43,37,5,14,17,9,27,33)(3,24,30,42,39,8,16,19,11,25,35)(4,23,29,41,40,7,15,20,12,26,36), 
      (1,21,31,2,22,32)(3,24,29,4,23,30)(5,12,44,15,33,25)(6,11,43,16,34,26)(7,9,41,13,35,28)(8,10,42,14,36,27)(17,38)(18,37)(19,39)(20,40) ], 
  [ (1,5,23,34,26,40,44,10,2,6,24,33,25,39,43,9)(3,7,21,36,28,37,42,12)(4,8,22,35,27,38,41,11)(13,19,15,18)(14,20,16,17)(29,32,30,31), 
      (1,12,38,33,32,15,17,5,2,11,37,34,31,16,18,6)(3,9,39,36,29,13,19,7,4,10,40,35,30,14,20,8)(21,24)(22,23)(25,44,28,42)(26,43,27,41) ], 
  [ (1,4)(2,3)(5,35,25,10)(6,36,26,9)(7,34,27,12)(8,33,28,11)(13,22,41,31,14,21,42,32)(15,23,44,29)(16,24,43,30)(17,18)(37,40)(38,39), (1,21,3,24,2,22,4,23)(5,34,28,38,20,13,29,11)(6,33,
        27,37,19,14,30,12)(7,35,26,40,18,16,32,10,8,36,25,39,17,15,31,9)(41,43)(42,44) ], 
  [ (1,5,37,23,13,26,20,9,30,35,41,2,6,38,24,14,25,19,10,29,36,42)(3,7,39,21,16,28,18,11,31,33,44,4,8,40,22,15,27,17,12,32,34,43), 
      (1,3)(2,4)(5,26,38,16,41,34,31,10)(6,25,37,15,42,33,32,9)(7,27,39,13,43,35,30,12,8,28,40,14,44,36,29,11)(17,21,20,23,18,22,19,24) ], 
  [ (1,9,38,27,19,32,15,35,2,10,37,28,20,31,16,36)(3,12,39,25,18,30,13,34,4,11,40,26,17,29,14,33)(5,22,8,23)(6,21,7,24)(41,43)(42,44), (1,35,9,2,36,10)(3,34,11)(4,33,12)(5,18,
        26,43,37,15,6,17,25,44,38,16)(7,19,28,42,40,14)(8,20,27,41,39,13)(21,31,22,32)(23,30,24,29) ], 
  [ (1,24,10,8,16,2,23,9,7,15)(3,21,11,5,14)(4,22,12,6,13)(17,27,35,39,29)(18,28,36,40,30)(19,25,33,38,31,20,26,34,37,32), (1,28,11,8,16,24,31,35,2,27,12,7,15,23,32,
        36)(3,25,10,6,14,22,29,34)(4,26,9,5,13,21,30,33)(17,40,19,38)(18,39,20,37)(41,43,42,44) ], 
  [ (1,41,28,32,16,34)(2,42,27,31,15,33)(3,44,26,30,14,35)(4,43,25,29,13,36)(5,11,20)(6,12,19)(7,10,17)(8,9,18)(21,38)(22,37)(23,39)(24,40), (1,27,20,14,22,10,41,35,40,32,8)(2,28,19,13,21,
        9,42,36,39,31,7)(3,25,17,15,23,12,43,34,38,30,6)(4,26,18,16,24,11,44,33,37,29,5) ], 
  [ (3,4)(5,14,38,9)(6,13,37,10)(7,15,39,12,8,16,40,11)(17,23,33,26,18,24,34,25)(19,21,35,27)(20,22,36,28)(29,31,30,32)(41,44)(42,43), (1,42,34,2,41,33)(3,44,35)(4,43,36)(5,15,39)(6,16,
        40)(7,13,37,8,14,38)(9,22,25)(10,21,26)(11,24,27)(12,23,28)(29,30)(31,32) ], [ (1,31,10,36,8,41,13,20,28,22,39)(2,32,9,35,7,42,14,19,27,21,40)(3,30,12,33,5,44,16,18,25,24,38)(4,29,
        11,34,6,43,15,17,26,23,37), (1,20,38,22,43,12,36,15,5,30,27,2,19,37,21,44,11,35,16,6,29,28)(3,17,39,24,41,9,33,14,7,31,25,4,18,40,23,42,10,34,13,8,32,26) ], 
  [ (1,38,25,15,32,2,37,26,16,31)(3,39,27,13,30,4,40,28,14,29)(5,6)(7,8)(9,24,43,20,34)(10,23,44,19,33)(11,21,41,17,36)(12,22,42,18,35), (1,21,34,43,13)(2,22,33,44,14)(3,24,36,42,15)(4,23,
        35,41,16)(5,31,10,17,27)(6,32,9,18,28)(7,29,11,20,25)(8,30,12,19,26)(37,38)(39,40) ], 
  [ (1,21,18,27,30,16,34,11,2,22,17,28,29,15,33,12)(3,24,19,26,32,13,35,9,4,23,20,25,31,14,36,10)(5,40,8,37,6,39,7,38)(41,43,42,44), (1,17,15,29,10)(2,18,16,30,9)(3,
        19,14,31,12,4,20,13,32,11)(5,22,25,34,42)(6,21,26,33,41)(7,23,28,35,43)(8,24,27,36,44)(39,40) ], 
  [ (1,42,28,8,14,2,41,27,7,13)(3,44,25,5,15,4,43,26,6,16)(9,32,21,35,40)(10,31,22,36,39)(11,30,24,34,37,12,29,23,33,38)(17,18), (1,23,29,25,13,41,35,37,20,9,5,2,24,
        30,26,14,42,36,38,19,10,6)(3,21,31,27,15,44,33,39,18,11,7,4,22,32,28,16,43,34,40,17,12,8) ], 
  [ (1,21,3,24,2,22,4,23)(5,34,28,38,20,13,29,11)(6,33,27,37,19,14,30,12)(7,35,26,40,18,16,32,10,8,36,25,39,17,15,31,9)(41,43)(42,44), (1,4)(2,3)(5,35,25,10)(6,36,26,9)(7,34,27,
        12)(8,33,28,11)(13,22,41,31,14,21,42,32)(15,23,44,29)(16,24,43,30)(17,18)(37,40)(38,39) ], 
  [ (1,21,34,43,13)(2,22,33,44,14)(3,24,36,42,15)(4,23,35,41,16)(5,31,10,17,27)(6,32,9,18,28)(7,29,11,20,25)(8,30,12,19,26)(37,38)(39,40), (1,38,25,15,32,2,37,26,16,31)(3,39,27,13,30,4,
        40,28,14,29)(5,6)(7,8)(9,24,43,20,34)(10,23,44,19,33)(11,21,41,17,36)(12,22,42,18,35) ], 
  [ (1,33,18,12,32,6,37,15)(2,34,17,11,31,5,38,16)(3,36,20,10,30,8,39,14,4,35,19,9,29,7,40,13)(21,24,22,23)(25,42,28,44)(26,41,27,43), (1,21,36,43,11,16,20,38,6,27,29,
        2,22,35,44,12,15,19,37,5,28,30)(3,23,33,41,10,14,17,40,8,26,31,4,24,34,42,9,13,18,39,7,25,32) ], 
  [ (1,7,18,39,42,27,34,21)(2,8,17,40,41,28,33,22)(3,6,20,38,43,25,36,24)(4,5,19,37,44,26,35,23)(9,14,12,16)(10,13,11,15)(29,31)(30,32), (1,8,9)(2,7,10)(3,6,12)(4,5,11)(13,22,42,14,21,
        41)(15,23,44)(16,24,43)(25,34,38)(26,33,37)(27,35,40,28,36,39)(29,30)(31,32) ], [ (1,5,41,23,19,2,6,42,24,20)(3,8,43,22,18)(4,7,44,21,17)(9,36,25,37,29,10,35,26,38,30)(11,34,28,40,
        32,12,33,27,39,31)(15,16), (1,36,8,28,9,2,35,7,27,10)(3,33,6,26,11,4,34,5,25,12)(13,41,32,19,21)(14,42,31,20,22)(15,44,29,18,23)(16,43,30,17,24)(37,38)(39,40) ], 
  [ (1,2)(3,4)(5,29,42,14,35)(6,30,41,13,36)(7,32,44,15,34,8,31,43,16,33)(9,23,19,25,38)(10,24,20,26,37)(11,22,17,27,40,12,21,18,28,39), (1,28,34,22,30,12,18,15)(2,27,33,21,29,11,
        17,16)(3,25,36,23,32,9,19,13,4,26,35,24,31,10,20,14)(5,37,7,40,6,38,8,39)(41,44)(42,43) ], 
  [ (1,4)(2,3)(7,8)(9,25,19,36)(10,26,20,35)(11,27,17,34)(12,28,18,33)(13,44,23,39,14,43,24,40)(15,41,21,37,16,42,22,38)(29,32,30,31), (1,13,12,38,21,43,7,32,2,14,11,37,22,44,8,31)(3,15,
        10,39,23,41,6,29,4,16,9,40,24,42,5,30)(17,33,19,35)(18,34,20,36)(25,27)(26,28) ], 
  [ (1,28,34,22,30,12,18,15)(2,27,33,21,29,11,17,16)(3,25,36,23,32,9,19,13,4,26,35,24,31,10,20,14)(5,37,7,40,6,38,8,39)(41,44)(42,43), (1,2)(3,4)(5,29,42,14,35)(6,30,41,13,36)(7,
        32,44,15,34,8,31,43,16,33)(9,23,19,25,38)(10,24,20,26,37)(11,22,17,27,40,12,21,18,28,39) ], 
  [ (1,27,30,19,12,5,35,38,44,16,22)(2,28,29,20,11,6,36,37,43,15,21)(3,25,31,18,9,7,33,39,42,14,24)(4,26,32,17,10,8,34,40,41,13,23), 
      (1,39,7,43,2,40,8,44)(3,38,6,41)(4,37,5,42)(9,12,10,11)(13,28,34,23,14,27,33,24)(15,25,35,22)(16,26,36,21)(17,20)(18,19)(31,32) ], 
  [ (1,39,7,43,2,40,8,44)(3,38,6,41)(4,37,5,42)(9,12,10,11)(13,28,34,23,14,27,33,24)(15,25,35,22)(16,26,36,21)(17,20)(18,19)(31,32), (1,27,30,19,12,5,35,38,44,16,22)(2,28,29,20,11,6,36,
        37,43,15,21)(3,25,31,18,9,7,33,39,42,14,24)(4,26,32,17,10,8,34,40,41,13,23) ], 
  [ (1,20,14,2,19,13)(3,17,15)(4,18,16)(5,11,37,34,24,43,6,12,38,33,23,44)(7,10,40,35,22,41)(8,9,39,36,21,42)(25,29)(26,30)(27,32)(28,31), (1,22,19,27)(2,21,20,28)(3,24,17,26)(4,23,18,
        25)(5,14,29,42)(6,13,30,41)(7,15,32,43)(8,16,31,44)(9,11)(10,12)(35,36)(37,39,38,40) ], 
  [ (1,36,8,28,9,2,35,7,27,10)(3,33,6,26,11,4,34,5,25,12)(13,41,32,19,21)(14,42,31,20,22)(15,44,29,18,23)(16,43,30,17,24)(37,38)(39,40), (1,5,41,23,19,2,6,42,24,20)(3,8,43,22,
        18)(4,7,44,21,17)(9,36,25,37,29,10,35,26,38,30)(11,34,28,40,32,12,33,27,39,31)(15,16) ], 
  [ (1,43,27,8,9,23,29,18,35,15,39,2,44,28,7,10,24,30,17,36,16,40)(3,41,26,6,12,21,31,20,33,13,38,4,42,25,5,11,22,32,19,34,14,37), 
      (1,34,7,17,38,27,29,23,11,13,41)(2,33,8,18,37,28,30,24,12,14,42)(3,36,6,20,39,26,32,21,10,16,43)(4,35,5,19,40,25,31,22,9,15,44) ], 
  [ (1,8,9)(2,7,10)(3,6,12)(4,5,11)(13,22,42,14,21,41)(15,23,44)(16,24,43)(25,34,38)(26,33,37)(27,35,40,28,36,39)(29,30)(31,32), (1,7,18,39,42,27,34,21)(2,8,17,40,41,28,33,22)(3,6,20,38,
        43,25,36,24)(4,5,19,37,44,26,35,23)(9,14,12,16)(10,13,11,15)(29,31)(30,32) ], [ (1,29,27,38,2,30,28,37)(3,31,26,39)(4,32,25,40)(5,24,16,34)(6,23,15,33)(7,22,13,36,8,21,14,35)(9,
        10)(17,19,18,20)(41,43)(42,44), (1,28,34,32)(2,27,33,31)(3,25,35,30,4,26,36,29)(5,6)(7,8)(9,42,18,15)(10,41,17,16)(11,43,20,14,12,44,19,13)(21,24,22,23)(37,40,38,39) ], 
  [ (1,26,35,15,43,24,12,20)(2,25,36,16,44,23,11,19)(3,27,34,13,42,21,10,17)(4,28,33,14,41,22,9,18)(5,7)(6,8)(29,38,31,39)(30,37,32,40), (1,35,8,18)(2,36,7,17)(3,34,6,19,4,33,5,
        20)(9,38,23,31)(10,37,24,32)(11,39,21,29,12,40,22,30)(15,16)(25,27,26,28)(41,43)(42,44) ], 
  [ (1,30,13,11,8)(2,29,14,12,7)(3,31,15,9,6,4,32,16,10,5)(17,23,41,28,37,18,24,42,27,38)(19,22,44,26,39,20,21,43,25,40)(33,34), (5,39,22,36)(6,40,21,35)(7,37,23,34,8,38,24,
        33)(9,28,43,18,10,27,44,17)(11,26,41,20,12,25,42,19)(13,16,14,15)(29,31)(30,32) ], 
  [ (1,27,20,14,22,10,41,35,40,32,8)(2,28,19,13,21,9,42,36,39,31,7)(3,25,17,15,23,12,43,34,38,30,6)(4,26,18,16,24,11,44,33,37,29,5), 
      (1,41,28,32,16,34)(2,42,27,31,15,33)(3,44,26,30,14,35)(4,43,25,29,13,36)(5,11,20)(6,12,19)(7,10,17)(8,9,18)(21,38)(22,37)(23,39)(24,40) ], 
  [ (1,23,8,16,39,17)(2,24,7,15,40,18)(3,22,6,13,37,19)(4,21,5,14,38,20)(9,36,27,10,35,28)(11,34,25)(12,33,26)(29,44)(30,43)(31,42,32,41), (1,35,31,18,15,22,2,36,32,17,16,21)(3,34,29,19,
        13,24)(4,33,30,20,14,23)(5,28,39)(6,27,40)(7,26,38,8,25,37)(9,43)(10,44)(11,41)(12,42) ], 
  [ (1,22,26,12,7)(2,21,25,11,8)(3,24,27,9,6,4,23,28,10,5)(13,39,34,19,30,14,40,33,20,29)(15,38,35,17,31)(16,37,36,18,32)(41,42)(43,44), (1,39,32,36,13,2,40,31,35,14)(3,37,30,33,
        16,4,38,29,34,15)(5,44,24,25,11,6,43,23,26,12)(7,42,21,28,10,8,41,22,27,9) ], [ (1,34,43,22,14)(2,33,44,21,13)(3,35,41,24,15)(4,36,42,23,16)(5,6)(9,28,38,32,18)(10,27,37,31,17)(11,
        26,40,30,20,12,25,39,29,19), (3,4)(5,42,11,22,13,6,41,12,21,14)(7,44,9,23,15)(8,43,10,24,16)(17,29,28,35,39,18,30,27,36,40)(19,32,26,34,38,20,31,25,33,37) ], 
  [ (1,7,13,10,29,40,26,24)(2,8,14,9,30,39,25,23)(3,6,15,11,32,37,27,21)(4,5,16,12,31,38,28,22)(17,20,18,19)(33,41,36,44,34,42,35,43), (1,44,21,20,16,28)(2,43,22,19,15,27)(3,
        41,24,18,14,25,4,42,23,17,13,26)(5,29)(6,30)(7,32,8,31)(9,34,40,10,33,39)(11,36,37,12,35,38) ], 
  [ (1,9,16,2,10,15)(3,12,14,4,11,13)(5,19,41,38,21,31)(6,20,42,37,22,32)(7,17,44,39,24,29)(8,18,43,40,23,30)(25,33,26,34)(27,35,28,36), (1,24,17,37,14,41,7,12,28,29,34)(2,23,18,
        38,13,42,8,11,27,30,33)(3,22,19,40,16,44,5,10,26,32,35)(4,21,20,39,15,43,6,9,25,31,36) ], 
  [ (1,41,38)(2,42,37)(3,44,39)(4,43,40)(5,15,9,32,20,22,6,16,10,31,19,21)(7,13,11,29,18,24,8,14,12,30,17,23)(25,36)(26,35)(27,33)(28,34), (1,2)(3,4)(5,42,12,22,14)(6,41,11,21,13)(7,43,9,
        24,15)(8,44,10,23,16)(17,30,28,36,39,18,29,27,35,40)(19,32,26,34,37,20,31,25,33,38) ], 
  [ (1,13,35,31,39)(2,14,36,32,40)(3,16,34,29,37)(4,15,33,30,38)(5,11,25,23,44)(6,12,26,24,43)(7,9,28,22,41)(8,10,27,21,42)(17,18)(19,20), (1,43,34,11,23,32,8,18,2,44,33,12,24,31,7,
        17)(3,41,36,10,21,30,5,20)(4,42,35,9,22,29,6,19)(13,26,16,28)(14,25,15,27)(37,40,38,39) ], 
  [ (1,41,2,42)(3,44,4,43)(5,25)(6,26)(7,28)(8,27)(9,10)(11,12)(17,34,18,33)(19,36,20,35)(21,40,22,39)(23,37,24,38)(29,30)(31,32), (1,25,39,29,33)(2,26,40,30,34)(3,28,38,31,36)(4,27,37,32,
        35)(5,41,10,17,16,6,42,9,18,15)(7,43,11,19,13)(8,44,12,20,14)(23,24) ], 
  [ (1,29,40,35,43,28,9,7,17,15,23,2,30,39,36,44,27,10,8,18,16,24)(3,32,38,33,41,25,11,6,20,14,21,4,31,37,34,42,26,12,5,19,13,22), 
      (1,32,5,34,28)(2,31,6,33,27)(3,29,8,35,25,4,30,7,36,26)(9,17,21,43,37)(10,18,22,44,38)(11,19,23,42,39,12,20,24,41,40) ], 
  [ (1,18,22,28,38,13,9,32,5,33,43,2,17,21,27,37,14,10,31,6,34,44)(3,19,24,25,39,16,11,30,8,35,42,4,20,23,26,40,15,12,29,7,36,41), 
      (1,20,14,25,2,19,13,26)(3,17,16,27)(4,18,15,28)(5,44,9,21)(6,43,10,22)(7,41,11,24)(8,42,12,23)(31,32)(33,35,34,36)(37,39,38,40) ], 
  [ (3,4)(5,19,29,35,37)(6,20,30,36,38)(7,18,31,33,39)(8,17,32,34,40)(9,41,13,24,25)(10,42,14,23,26)(11,43,16,22,28,12,44,15,21,27), (1,35,30,40,22,20,15,41,2,36,29,39,21,19,16,
        42)(3,34,31,37,24,18,14,43,4,33,32,38,23,17,13,44)(5,7)(6,8)(9,28,12,26)(10,27,11,25) ], 
  [ (1,15,42,31,12,2,16,41,32,11)(3,13,43,29,9,4,14,44,30,10)(5,6)(17,38,25,36,21,18,37,26,35,22)(19,39,28,33,24)(20,40,27,34,23), (1,22,10,2,21,9)(3,23,11,4,24,12)(5,17,34,
        6,18,33)(7,19,36)(8,20,35)(13,32,28,14,31,27)(15,29,26)(16,30,25)(39,40)(41,42) ], 
  [ (1,24,8,34,38)(2,23,7,33,37)(3,22,5,35,39,4,21,6,36,40)(11,12)(13,30,18,42,28)(14,29,17,41,27)(15,31,19,44,26)(16,32,20,43,25), (1,28,30,34,18,8,37,24,42,11,14)(2,27,29,33,17,
        7,38,23,41,12,13)(3,25,32,36,19,5,39,22,44,9,16)(4,26,31,35,20,6,40,21,43,10,15) ], [ (1,28,23,2,27,24)(3,25,21,4,26,22)(5,31,19)(6,32,20)(7,29,18,8,30,17)(9,44,35,10,43,36)(11,42,
        33,12,41,34)(15,16)(37,38)(39,40), (1,42,16,2,41,15)(3,44,14,4,43,13)(5,33,39)(6,34,40)(7,36,38,8,35,37)(9,10)(17,26,21,18,25,22)(19,27,23,20,28,24) ], 
  [ (1,9,36,30,23)(2,10,35,29,24)(3,12,34,32,21,4,11,33,31,22)(5,6)(7,8)(13,26,42,38,20,14,25,41,37,19)(15,28,43,39,18)(16,27,44,40,17), (1,22,39,31,11,26,19,15)(2,21,40,32,12,25,
        20,16)(3,24,37,29,10,27,18,13,4,23,38,30,9,28,17,14)(5,41,8,43,6,42,7,44)(33,35)(34,36) ], 
  [ (1,2)(3,4)(5,34,28,6,33,27)(7,35,26,8,36,25)(9,14,44,10,13,43)(11,16,41)(12,15,42)(17,38,21)(18,37,22)(19,39,23)(20,40,24)(29,30), (1,43,12,32,21,14,7,37,2,44,11,31,22,13,8,38)(3,42,
        10,30,24,15,6,39)(4,41,9,29,23,16,5,40)(17,34,20,36)(18,33,19,35)(25,27,26,28) ], [ (1,10,5,25,30)(2,9,6,26,29)(3,11,8,27,32)(4,12,7,28,31)(13,35,38,19,24)(14,36,37,20,23)(15,34,
        40,18,22,16,33,39,17,21)(41,42), (1,11,25,17,24,39,2,12,26,18,23,40)(3,9,27,19,21,38)(4,10,28,20,22,37)(5,13,35)(6,14,36)(7,15,33)(8,16,34)(29,42,30,41)(31,44)(32,43) ], 
  [ (1,19,43,33,40,22)(2,20,44,34,39,21)(3,17,41,36,37,24,4,18,42,35,38,23)(5,32,6,31)(7,29,8,30)(9,27,15)(10,28,16)(11,25,13,12,26,14), (1,20,24,6,2,19,23,5)(3,18,21,7,4,17,
        22,8)(9,40,35,16)(10,39,36,15)(11,38,34,14,12,37,33,13)(25,27,26,28)(29,31,30,32)(41,42) ], 
  [ (1,10,5,26,30)(2,9,6,25,29)(3,12,8,28,31,4,11,7,27,32)(13,36,38,19,24,14,35,37,20,23)(15,34,39,18,22)(16,33,40,17,21), (1,42,3,44)(2,41,4,43)(5,34,32,39,26,22,11,18,6,
        33,31,40,25,21,12,17)(7,35,30,38,27,24,9,19)(8,36,29,37,28,23,10,20)(13,15,14,16) ], 
  [ (1,2)(5,38,32,6,37,31)(7,39,29,8,40,30)(9,18,27,10,17,28)(11,19,25)(12,20,26)(13,22,34)(14,21,33)(15,23,36)(16,24,35), (1,37,9,41,14,30,26,5,20,23,36)(2,38,10,42,13,29,25,6,19,24,
        35)(3,40,12,43,16,32,27,8,17,22,33)(4,39,11,44,15,31,28,7,18,21,34) ], 
  [ (1,36,9,15,20,27,32,37)(2,35,10,16,19,28,31,38)(3,33,11,14,18,25,29,40,4,34,12,13,17,26,30,39)(5,7,6,8)(21,42,24,43)(22,41,23,44), (1,5,30,10,13,36)(2,6,29,9,14,35)(3,
        8,31,12,16,34,4,7,32,11,15,33)(17,28)(18,27)(19,26)(20,25)(21,39,43,22,40,44)(23,37,42)(24,38,41) ], 
  [ (1,22,31,44,36,28,39,11)(2,21,32,43,35,27,40,12)(3,24,29,41,33,25,38,9,4,23,30,42,34,26,37,10)(5,20,8,18)(6,19,7,17)(13,15,14,16), 
      (1,27,23,43,15,35,18,39,7,30,9,2,28,24,44,16,36,17,40,8,29,10)(3,25,22,42,14,33,20,37,6,32,12,4,26,21,41,13,34,19,38,5,31,11) ], 
  [ (1,12,34,30,8,2,11,33,29,7)(3,9,36,32,6)(4,10,35,31,5)(13,14)(15,16)(17,42,23,37,27)(18,41,24,38,28)(19,43,21,40,25,20,44,22,39,26), (1,14,2,13)(3,15)(4,16)(5,20,38,25,10,30)(6,19,37,
        26,9,29)(7,17,39,27,12,32)(8,18,40,28,11,31)(21,33,43)(22,34,44)(23,35,41,24,36,42) ], 
  [ (1,38,30,43,14,5,26,33,2,37,29,44,13,6,25,34)(3,40,31,41,16,8,28,36)(4,39,32,42,15,7,27,35)(9,23,11,22,10,24,12,21)(17,20)(18,19), (1,19,43,34,39,21,2,20,44,33,40,
        22)(3,17,42,35,37,24)(4,18,41,36,38,23)(5,32)(6,31)(7,29,8,30)(9,28,15,10,27,16)(11,26,14,12,25,13) ], 
  [ (1,3,2,4)(5,24,12,19,43,39,35,30)(6,23,11,20,44,40,36,29)(7,22,9,18,41,37,33,32)(8,21,10,17,42,38,34,31)(13,25,16,28,14,26,15,27), (1,29,36,18,12,37,44,14)(2,30,35,17,
        11,38,43,13)(3,31,34,19,10,40,41,15,4,32,33,20,9,39,42,16)(5,8)(6,7)(21,26,23,28,22,25,24,27) ], 
  [ (1,20,9,32,8,2,19,10,31,7)(3,17,12,30,5)(4,18,11,29,6)(13,36,40,41,21,14,35,39,42,22)(15,34,38,44,24)(16,33,37,43,23), (1,11,41)(2,12,42)(3,9,44)(4,10,43)(5,26,40,35,19,22,6,
        25,39,36,20,21)(7,27,37,34,17,24)(8,28,38,33,18,23)(13,30,14,29)(15,32)(16,31) ], [ (1,36,17,42,39,32,6,10,2,35,18,41,40,31,5,9)(3,34,20,44,37,30,7,12,4,33,19,43,38,29,8,11)(13,23,
        15,21,14,24,16,22)(25,28,26,27), (1,3,2,4)(5,8,6,7)(9,33,31,13)(10,34,32,14)(11,35,30,16,12,36,29,15)(17,18)(21,40,43,25,22,39,44,26)(23,38,41,27,24,37,42,28) ], 
  [ (1,44,3,41)(2,43,4,42)(5,9,16,34,31,22,19,28,6,10,15,33,32,21,20,27)(7,12,14,36,29,24,17,26)(8,11,13,35,30,23,18,25)(37,40,38,39), (1,10,24,35,30,2,9,23,36,29)(3,12,
        21,34,31,4,11,22,33,32)(5,26,38,42,20,6,25,37,41,19)(7,28,40,43,18,8,27,39,44,17)(13,14)(15,16) ], 
  [ (1,18,44,29,12,13,36,38)(2,17,43,30,11,14,35,37)(3,20,41,32,9,15,33,39)(4,19,42,31,10,16,34,40)(5,7)(6,8)(21,28,23,25)(22,27,24,26), (1,5)(2,6)(3,8)(4,7)(9,13)(10,14)(11,15)(12,16)(17,
        18)(19,20)(21,43,22,44)(23,42)(24,41)(25,26)(29,35,30,36)(31,34)(32,33)(39,40) ], [ (1,40,35,2,39,36)(3,38,33,4,37,34)(5,42,12,22,25,20)(6,41,11,21,26,19)(7,43,10,24,27,18,8,44,9,
        23,28,17)(13,32,14,31)(15,29)(16,30), (1,10,19,24,26,2,9,20,23,25)(3,11,18,22,28,4,12,17,21,27)(5,41,14,29,35,6,42,13,30,36)(7,43,16,31,33)(8,44,15,32,34)(39,40) ], 
  [ (1,11,27,29,38,2,12,28,30,37)(3,9,26,31,39,4,10,25,32,40)(5,22,19,35,16)(6,21,20,36,15)(7,23,17,33,14,8,24,18,34,13)(43,44), (1,40,2,39)(3,38,4,37)(5,6)(9,36)(10,35)(11,34)(12,33)(13,
        22)(14,21)(15,24,16,23)(17,18)(19,20)(29,43,30,44)(31,42,32,41) ], [ (1,25)(2,26)(3,27,4,28)(5,18,39)(6,17,40)(7,20,38)(8,19,37)(9,31,34,24,15,44,10,32,33,23,16,43)(11,29,35,22,13,
        42)(12,30,36,21,14,41), (1,42,3,44,2,41,4,43)(5,27,19,22,32,34,15,10)(6,28,20,21,31,33,16,9)(7,26,18,23,29,36,13,11)(8,25,17,24,30,35,14,12)(37,40,38,39) ], 
  [ (1,25,29,20,13)(2,26,30,19,14)(3,27,31,18,15)(4,28,32,17,16)(5,41,24,10,35)(6,42,23,9,36)(7,44,21,12,34,8,43,22,11,33)(39,40), (1,38,12,21,31,7,2,37,11,22,32,8)(3,40,10,24,
        30,5,4,39,9,23,29,6)(13,44,14,43)(15,41)(16,42)(17,36,26)(18,35,25)(19,34,27,20,33,28) ], 
  [ (1,23,10,2,24,9)(3,22,11)(4,21,12)(5,42,14)(6,41,13)(7,43,15,8,44,16)(17,27,39)(18,28,40)(19,26,37)(20,25,38)(33,34)(35,36), (1,42,38,25,36)(2,41,37,26,35)(3,44,40,28,34,4,43,39,27,
        33)(5,10,24,19,29,6,9,23,20,30)(7,12,22,17,32,8,11,21,18,31)(13,14) ], [ (1,10,40,29,15,2,9,39,30,16)(3,12,38,32,13)(4,11,37,31,14)(5,26,21,34,41,6,25,22,33,42)(7,28,23,
        36,44)(8,27,24,35,43)(17,18)(19,20), (1,41,26,23,37,13,5,35,10,30,20)(2,42,25,24,38,14,6,36,9,29,19)(3,44,28,22,40,15,8,34,11,32,18)(4,43,27,21,39,16,7,33,12,31,17) ], 
  [ (1,16,17,12,35,37,41,8,26,21,31,2,15,18,11,36,38,42,7,25,22,32)(3,13,19,9,34,40,44,6,28,23,30,4,14,20,10,33,39,43,5,27,24,29), 
      (1,44,3,42)(2,43,4,41)(5,40,24,29,11,28,16,18,6,39,23,30,12,27,15,17)(7,37,22,31,10,26,14,19,8,38,21,32,9,25,13,20)(33,36)(34,35) ], 
  [ (1,18,16,2,17,15)(3,20,13)(4,19,14)(7,8)(9,29,39)(10,30,40)(11,31,37)(12,32,38)(21,26,42,22,25,41)(23,27,43)(24,28,44)(33,34), (1,8,27,31,41,21,9,14,40,36,19)(2,7,28,32,42,22,10,13,39,
        35,20)(3,6,26,30,44,23,12,15,37,34,17)(4,5,25,29,43,24,11,16,38,33,18) ], 
  [ (1,34,27,9,8,23,14,20)(2,33,28,10,7,24,13,19)(3,36,26,11,5,21,15,18,4,35,25,12,6,22,16,17)(29,39,32,38)(30,40,31,37)(41,43,42,44), (1,6,17,10,38,44)(2,5,18,9,37,43)(3,
        8,19,12,39,42,4,7,20,11,40,41)(13,33,28,14,34,27)(15,36,25)(16,35,26)(21,32,22,31)(23,30,24,29) ], 
  [ (1,36,12,26,32)(2,35,11,25,31)(3,34,9,27,30,4,33,10,28,29)(5,23,13,43,40)(6,24,14,44,39)(7,22,16,42,38)(8,21,15,41,37)(19,20), (1,7,4,6,2,8,3,5)(9,39,32,15,41,22,28,17,
        10,40,31,16,42,21,27,18)(11,37,30,13,44,24,26,19)(12,38,29,14,43,23,25,20)(33,35)(34,36) ], 
  [ (1,13,24,33,37,42,18,30,7,11,27)(2,14,23,34,38,41,17,29,8,12,28)(3,15,22,35,40,44,19,32,5,10,25)(4,16,21,36,39,43,20,31,6,9,26), 
      (1,7,14,35,26,12,20,37)(2,8,13,36,25,11,19,38)(3,5,16,34,28,9,17,40)(4,6,15,33,27,10,18,39)(21,44,24,41,22,43,23,42)(29,32,30,31) ], 
  [ (1,24,15)(2,23,16)(3,22,13,4,21,14)(5,17,42,29,12,35)(6,18,41,30,11,36)(7,20,43,32,9,34,8,19,44,31,10,33)(25,37,26,38)(27,40,28,39), (1,42,19,6)(2,41,20,5)(3,43,17,7,4,44,18,
        8)(9,32,37,15,10,31,38,16)(11,29,39,14)(12,30,40,13)(21,22)(23,24)(25,27)(26,28)(33,36)(34,35) ], 
  [ (1,34,4,35,2,33,3,36)(5,18,40,15,12,29,28,24,6,17,39,16,11,30,27,23)(7,20,37,14,9,32,26,22,8,19,38,13,10,31,25,21)(41,43,42,44), 
      (1,33,24,29,8,13,41,37,27,11,18,2,34,23,30,7,14,42,38,28,12,17)(3,35,22,32,5,15,44,39,26,10,20,4,36,21,31,6,16,43,40,25,9,19) ], 
  [ (1,29,22,43,11,2,30,21,44,12)(3,31,24,42,9,4,32,23,41,10)(5,37,16,35,27,6,38,15,36,28)(7,39,14,33,25,8,40,13,34,26), (1,32,17,8,36,12,22,25,16,38,41)(2,31,18,
        7,35,11,21,26,15,37,42)(3,29,19,6,34,9,24,27,13,40,43)(4,30,20,5,33,10,23,28,14,39,44) ], 
  [ (1,31,14,22,10)(2,32,13,21,9)(3,30,16,24,11)(4,29,15,23,12)(5,38,18,34,44)(6,37,17,33,43)(7,40,19,36,42,8,39,20,35,41)(25,26), (1,42,8,28,2,41,7,27)(3,43,5,26,4,44,6,25)(9,
        23,31,37,10,24,32,38)(11,22,30,40,12,21,29,39)(15,16)(17,19,18,20)(33,36)(34,35) ], 
  [ (1,35,13,31)(2,36,14,32)(3,34,16,29)(4,33,15,30)(5,8)(6,7)(9,12)(10,11)(17,42,24,28,18,41,23,27)(19,43,22,25,20,44,21,26)(37,38)(39,40), (1,34,39,13,12,7,21,20,25,30,44)(2,33,40,14,11,
        8,22,19,26,29,43)(3,36,38,15,9,5,24,17,28,31,41)(4,35,37,16,10,6,23,18,27,32,42) ], 
  [ (1,2)(5,9,43,39,19,6,10,44,40,20)(7,12,42,37,18)(8,11,41,38,17)(13,28,29,33,23,14,27,30,34,24)(15,26,32,35,22,16,25,31,36,21), (1,2)(5,37,35,30,20)(6,38,36,29,19)(7,40,33,32,
        17,8,39,34,31,18)(9,26,23,14,42)(10,25,24,13,41)(11,28,22,15,43)(12,27,21,16,44) ], 
  [ (1,32,33,17,6,14,37,28,9,43,22,2,31,34,18,5,13,38,27,10,44,21)(3,29,35,19,7,15,40,26,12,42,24,4,30,36,20,8,16,39,25,11,41,23), 
      (1,35,6,18,26,14,11,23,40,43,31,2,36,5,17,25,13,12,24,39,44,32)(3,34,7,20,27,16,10,22,38,42,29,4,33,8,19,28,15,9,21,37,41,30) ], 
  [ (1,12,36,39,32,18,6,25,14,43,23,2,11,35,40,31,17,5,26,13,44,24)(3,9,34,37,29,20,8,27,15,42,22,4,10,33,38,30,19,7,28,16,41,21), 
      (1,10,13,32,7,36)(2,9,14,31,8,35)(3,11,16,30,5,34)(4,12,15,29,6,33)(17,23,38)(18,24,37)(19,22,39)(20,21,40)(25,43,26,44)(27,41,28,42) ], 
  [ (1,18,42,16,25)(2,17,41,15,26)(3,20,43,13,27)(4,19,44,14,28)(5,29,9,40,34)(6,30,10,39,33)(7,31,12,38,35)(8,32,11,37,36)(21,22)(23,24), (1,29,17,10,35,27,2,30,18,9,36,28)(3,32,20,11,
        33,26)(4,31,19,12,34,25)(5,14,6,13)(7,15,8,16)(21,38,41,22,37,42)(23,39,43)(24,40,44) ], 
  [ (1,14,4,16)(2,13,3,15)(5,32,37,23,34,28,44,11,6,31,38,24,33,27,43,12)(7,30,39,22,36,25,41,9,8,29,40,21,35,26,42,10)(17,20)(18,19), (1,44,3,41)(2,43,4,42)(5,30,19,40,36,
        14,25,22,6,29,20,39,35,13,26,21)(7,32,18,37,34,15,28,24)(8,31,17,38,33,16,27,23)(9,12,10,11) ], 
  [ (1,19,13,37,27,21,42,12)(2,20,14,38,28,22,41,11)(3,18,15,39,26,23,43,10)(4,17,16,40,25,24,44,9)(5,7)(6,8)(29,35,32,33)(30,36,31,34), (1,15,29,22,5,2,16,30,21,6)(3,13,32,24,
        7,4,14,31,23,8)(9,42,17,34,40,10,41,18,33,39)(11,43,19,36,37,12,44,20,35,38) ], [ (1,2)(3,4)(5,24,6,23)(7,22,8,21)(9,28)(10,27)(11,26)(12,25)(13,40)(14,39)(15,38)(16,37)(19,20)(29,
        34)(30,33)(31,36)(32,35)(41,42), (1,9,40,41,2,10,39,42)(3,12,38,43)(4,11,37,44)(5,35,17,32)(6,36,18,31)(7,34,20,30,8,33,19,29)(13,15,14,16)(25,28,26,27) ], 
  [ (1,39,19,2,40,20)(3,37,18,4,38,17)(5,29,15,25,23,44)(6,30,16,26,24,43)(7,31,13,28,21,42,8,32,14,27,22,41)(9,35)(10,36)(11,34,12,33), (1,21,36,2,22,35)(3,24,34,4,23,33)(5,10,44,
        39,29,13)(6,9,43,40,30,14)(7,11,42,37,32,16,8,12,41,38,31,15)(17,26,18,25)(19,27)(20,28) ], 
  [ (1,28,32,44,5,37,9,34,13,21,18,2,27,31,43,6,38,10,33,14,22,17)(3,26,29,41,7,40,12,36,15,23,20,4,25,30,42,8,39,11,35,16,24,19), 
      (1,17,37,34,30,7)(2,18,38,33,29,8)(3,20,40,35,31,5,4,19,39,36,32,6)(9,26)(10,25)(11,28)(12,27)(13,24,42)(14,23,41)(15,21,44,16,22,43) ], 
  [ (1,37,26,29,34,8,9,18)(2,38,25,30,33,7,10,17)(3,39,28,32,35,6,12,20)(4,40,27,31,36,5,11,19)(13,16,14,15)(21,41,24,44,22,42,23,43), (1,25,30,34,22,2,26,29,33,21)(3,28,
        32,35,24,4,27,31,36,23)(5,16,9,18,41,6,15,10,17,42)(7,14,12,19,43)(8,13,11,20,44)(37,38) ], 
  [ (1,6,44,13,10,21,2,5,43,14,9,22)(3,7,42,16,12,24,4,8,41,15,11,23)(17,27,18,28)(19,25)(20,26)(29,35,40,30,36,39)(31,34,37)(32,33,38), (1,33,12,30,13)(2,34,11,29,14)(3,36,9,32,16,
        4,35,10,31,15)(5,6)(7,8)(17,42,38,28,23)(18,41,37,27,24)(19,43,40,26,21,20,44,39,25,22) ], 
  [ (1,6,2,5)(3,7,4,8)(9,41,34)(10,42,33)(11,44,35)(12,43,36)(13,19,31,37,23,28,14,20,32,38,24,27)(15,18,29,39,22,25,16,17,30,40,21,26), (1,6,35,44)(2,5,36,43)(3,7,33,42)(4,8,34,41)(11,
        12)(13,19,40,28,14,20,39,27)(15,17,37,26,16,18,38,25)(21,24,22,23)(29,32)(30,31) ], 
  [ (1,17)(2,18)(3,20,4,19)(5,12,34,26,13,42)(6,11,33,25,14,41)(7,10,36,28,15,44)(8,9,35,27,16,43)(21,31,37)(22,32,38)(23,29,40,24,30,39), (1,12,30,19,43)(2,11,29,20,44)(3,10,32,18,41,4,9,
        31,17,42)(5,38,35,28,15)(6,37,36,27,16)(7,39,34,25,13)(8,40,33,26,14)(23,24) ], [ (1,20,23,37,26)(2,19,24,38,25)(3,18,21,40,27)(4,17,22,39,28)(5,35,29,41,13,6,36,30,42,14)(7,33,31,
        44,15)(8,34,32,43,16)(9,10), (1,8,37,25,31)(2,7,38,26,32)(3,6,40,27,30,4,5,39,28,29)(9,34,44,19,23,10,33,43,20,24)(11,35,41,18,22,12,36,42,17,21)(15,16) ], 
  [ (1,15,31,5,44,37,24,35,2,16,32,6,43,38,23,36)(3,14,30,8,42,40,21,33)(4,13,29,7,41,39,22,34)(9,17,11,19)(10,18,12,20)(25,27,26,28), 
      (1,30,21,38,26,20,7,41,2,29,22,37,25,19,8,42)(3,31,24,39,27,17,6,44)(4,32,23,40,28,18,5,43)(9,12)(10,11)(13,34,15,35,14,33,16,36) ], 
  [ (1,24,10,13,32,44,19,40,2,23,9,14,31,43,20,39)(3,22,11,15,29,41,18,38)(4,21,12,16,30,42,17,37)(5,8)(6,7)(25,33,28,35,26,34,27,36), (1,37,27,11)(2,38,28,12)(3,40,26,10)(4,39,
        25,9)(5,8)(6,7)(13,19,42,22,14,20,41,21)(15,18,44,24,16,17,43,23)(29,30)(33,35,34,36) ], 
  [ (1,13,7,17,28,38,11,41,29,34,23)(2,14,8,18,27,37,12,42,30,33,24)(3,16,5,20,25,40,10,43,32,35,21)(4,15,6,19,26,39,9,44,31,36,22), 
      (1,30,7)(2,29,8)(3,31,5,4,32,6)(9,16,35,10,15,36)(11,14,34,12,13,33)(17,24,27,18,23,28)(19,22,26,20,21,25)(37,38)(39,40)(43,44) ], 
  [ (1,16,41,34,39,2,15,42,33,40)(3,13,44,35,37)(4,14,43,36,38)(5,6)(9,26,29,18,22,10,25,30,17,21)(11,27,31,19,23,12,28,32,20,24), (1,11)(2,12)(3,10)(4,9)(5,24,28,6,23,27)(7,21,26,8,
        22,25)(13,38,44,18,30,36,14,37,43,17,29,35)(15,39,42,19,32,33,16,40,41,20,31,34) ], 
  [ (1,9,8)(2,10,7)(3,11,5,4,12,6)(13,41,21,14,42,22)(15,44,24,16,43,23)(17,18)(19,20)(25,37,34,26,38,33)(27,39,36,28,40,35)(29,30), (1,35,29,10,23,2,36,30,9,24)(3,33,31,12,22,4,34,32,
        11,21)(5,38,13,19,26)(6,37,14,20,25)(7,39,16,17,28,8,40,15,18,27)(41,42) ], [ (1,39,41,22)(2,40,42,21)(3,38,44,24,4,37,43,23)(5,35,26,19)(6,36,25,20)(7,33,28,18)(8,34,27,17)(11,
        12)(13,16)(14,15)(29,32)(30,31), (1,13,2,14)(3,16)(4,15)(5,9,6,10)(7,11)(8,12)(17,27,18,28)(19,26,20,25)(21,43,22,44)(23,42)(24,41)(31,32)(33,34)(39,40) ], 
  [ (1,6,32,27,34,2,5,31,28,33)(3,7,30,26,35,4,8,29,25,36)(9,44,37,22,14)(10,43,38,21,13)(11,41,40,23,15,12,42,39,24,16)(19,20), (1,5,43,23,32,17,12,13,26,35,39)(2,6,44,
        24,31,18,11,14,25,36,40)(3,7,41,21,30,19,9,15,27,33,37)(4,8,42,22,29,20,10,16,28,34,38) ], 
  [ (1,32)(2,31)(3,30,4,29)(5,21,33,17,27,37)(6,22,34,18,28,38)(7,24,36,20,25,40)(8,23,35,19,26,39)(9,44,14,10,43,13)(11,42,15)(12,41,16), (1,6,37,24,43,35,16,31)(2,5,38,23,44,36,15,32)(3,
        8,39,21,41,33,14,29,4,7,40,22,42,34,13,30)(9,26,11,27,10,25,12,28)(17,19)(18,20) ], 
  [ (1,23,16,12,37,7,20,30,2,24,15,11,38,8,19,29)(3,22,13,10,39,5,18,31,4,21,14,9,40,6,17,32)(25,35,27,33,26,36,28,34)(41,44,42,43), 
      (1,5,25,41,20,36,2,6,26,42,19,35)(3,8,27,44,18,33,4,7,28,43,17,34)(9,37,24)(10,38,23)(11,39,22,12,40,21)(13,30)(14,29)(15,32,16,31) ], 
  [ (1,5,25,41,20,36,2,6,26,42,19,35)(3,8,27,44,18,33,4,7,28,43,17,34)(9,37,24)(10,38,23)(11,39,22,12,40,21)(13,30)(14,29)(15,32,16,31), (1,23,16,12,37,7,20,30,2,24,15,11,38,
        8,19,29)(3,22,13,10,39,5,18,31,4,21,14,9,40,6,17,32)(25,35,27,33,26,36,28,34)(41,44,42,43) ], 
  [ (1,28,11,29,2,27,12,30)(3,25,10,32)(4,26,9,31)(5,13,44,23)(6,14,43,24)(7,16,42,21,8,15,41,22)(17,20)(18,19)(33,36,34,35)(37,38), (1,31,39,28,33,24)(2,32,40,27,34,23)(3,30,37,25,36,22,
        4,29,38,26,35,21)(5,42,16)(6,41,15)(7,43,13)(8,44,14)(9,18,10,17)(11,20)(12,19) ], [ (1,31,39,28,33,24)(2,32,40,27,34,23)(3,30,37,25,36,22,4,29,38,26,35,21)(5,42,16)(6,41,15)(7,43,
        13)(8,44,14)(9,18,10,17)(11,20)(12,19), (1,28,11,29,2,27,12,30)(3,25,10,32)(4,26,9,31)(5,13,44,23)(6,14,43,24)(7,16,42,21,8,15,41,22)(17,20)(18,19)(33,36,34,35)(37,38) ], 
  [ (1,6,28,22,29,19)(2,5,27,21,30,20)(3,8,25,24,32,17,4,7,26,23,31,18)(9,40,10,39)(11,38)(12,37)(13,42,34,14,41,33)(15,43,35,16,44,36), (1,6,11,36,2,5,12,35)(3,8,9,34)(4,7,10,
        33)(13,15,14,16)(17,37,24,27)(18,38,23,28)(19,39,21,26,20,40,22,25)(29,32,30,31) ], [ (1,6,11,36,2,5,12,35)(3,8,9,34)(4,7,10,33)(13,15,14,16)(17,37,24,27)(18,38,23,28)(19,39,21,26,
        20,40,22,25)(29,32,30,31), (1,6,28,22,29,19)(2,5,27,21,30,20)(3,8,25,24,32,17,4,7,26,23,31,18)(9,40,10,39)(11,38)(12,37)(13,42,34,14,41,33)(15,43,35,16,44,36) ], 
  [ (1,34,29,28,44,21,7,9)(2,33,30,27,43,22,8,10)(3,36,31,25,41,24,5,11)(4,35,32,26,42,23,6,12)(13,19,15,18,14,20,16,17)(37,40,38,39), (1,35,40,11,8,18,30,21)(2,36,39,12,
        7,17,29,22)(3,33,38,9,6,20,32,24)(4,34,37,10,5,19,31,23)(13,26,15,27)(14,25,16,28)(41,44)(42,43) ], 
  [ (1,6,37,24,43,35,16,31)(2,5,38,23,44,36,15,32)(3,8,39,21,41,33,14,29,4,7,40,22,42,34,13,30)(9,26,11,27,10,25,12,28)(17,19)(18,20), (1,32)(2,31)(3,30,4,29)(5,21,33,17,27,37)(6,
        22,34,18,28,38)(7,24,36,20,25,40)(8,23,35,19,26,39)(9,44,14,10,43,13)(11,42,15)(12,41,16) ], 
  [ (1,42,30,7,26,38,19,21)(2,41,29,8,25,37,20,22)(3,44,31,5,27,40,18,24,4,43,32,6,28,39,17,23)(9,33,11,36,10,34,12,35)(13,16)(14,15), (1,44)(2,43)(3,42,4,41)(5,25,37,12,31,19,
        6,26,38,11,32,20)(7,27,40,9,30,17)(8,28,39,10,29,18)(13,34,22)(14,33,21)(15,36,23)(16,35,24) ], 
  [ (1,3,2,4)(5,26,7,28)(6,25,8,27)(9,39,30,41,24,17,36,13)(10,40,29,42,23,18,35,14)(11,37,31,44,22,19,33,15,12,38,32,43,21,20,34,16), (1,39,20,43,32,13,10,23,2,40,19,
        44,31,14,9,24)(3,37,17,42,30,16,12,22)(4,38,18,41,29,15,11,21)(5,7,6,8)(25,36,27,34)(26,35,28,33) ], 
  [ (1,44)(2,43)(3,42,4,41)(5,25,37,12,31,19,6,26,38,11,32,20)(7,27,40,9,30,17)(8,28,39,10,29,18)(13,34,22)(14,33,21)(15,36,23)(16,35,24), (1,42,30,7,26,38,19,21)(2,41,29,8,25,37,20,22)(3,
        44,31,5,27,40,18,24,4,43,32,6,28,39,17,23)(9,33,11,36,10,34,12,35)(13,16)(14,15) ], 
  [ (1,39,20,43,32,13,10,23,2,40,19,44,31,14,9,24)(3,37,17,42,30,16,12,22)(4,38,18,41,29,15,11,21)(5,7,6,8)(25,36,27,34)(26,35,28,33), (1,3,2,4)(5,26,7,28)(6,25,8,27)(9,39,
        30,41,24,17,36,13)(10,40,29,42,23,18,35,14)(11,37,31,44,22,19,33,15,12,38,32,43,21,20,34,16) ], 
  [ (1,21,26,36,6,30,18,43,2,22,25,35,5,29,17,44)(3,23,28,34,8,32,20,41)(4,24,27,33,7,31,19,42)(9,13,11,15,10,14,12,16)(37,40)(38,39), (1,24,37,9,35,13)(2,23,38,10,36,14)(3,
        21,39,11,33,15,4,22,40,12,34,16)(5,30,19)(6,29,20)(7,32,17,8,31,18)(25,41,26,42)(27,43,28,44) ], 
  [ (1,24,37,9,35,13)(2,23,38,10,36,14)(3,21,39,11,33,15,4,22,40,12,34,16)(5,30,19)(6,29,20)(7,32,17,8,31,18)(25,41,26,42)(27,43,28,44), (1,21,26,36,6,30,18,43,2,22,25,35,5,
        29,17,44)(3,23,28,34,8,32,20,41)(4,24,27,33,7,31,19,42)(9,13,11,15,10,14,12,16)(37,40)(38,39) ], 
  [ (1,18,6,40)(2,17,5,39)(3,19,7,37)(4,20,8,38)(9,13,41,23)(10,14,42,24)(11,16,44,22,12,15,43,21)(25,26)(27,28)(29,31,30,32)(33,35)(34,36), (1,36,15,7,17)(2,35,16,8,18)(3,33,14,5,19)(4,
        34,13,6,20)(11,12)(21,41,32,38,26)(22,42,31,37,25)(23,44,29,40,28,24,43,30,39,27) ], 
  [ (1,35,30,42,9,14,38,23,6,19,26,2,36,29,41,10,13,37,24,5,20,25)(3,34,31,43,11,16,39,21,8,17,27,4,33,32,44,12,15,40,22,7,18,28), 
      (1,28,3,26,2,27,4,25)(5,7)(6,8)(9,29,18,42,24,36,39,13,10,30,17,41,23,35,40,14)(11,31,19,43,22,33,37,15)(12,32,20,44,21,34,38,16) ], 
  [ (1,28,3,26,2,27,4,25)(5,7)(6,8)(9,29,18,42,24,36,39,13,10,30,17,41,23,35,40,14)(11,31,19,43,22,33,37,15)(12,32,20,44,21,34,38,16), 
      (1,35,30,42,9,14,38,23,6,19,26,2,36,29,41,10,13,37,24,5,20,25)(3,34,31,43,11,16,39,21,8,17,27,4,33,32,44,12,15,40,22,7,18,28) ], 
  [ (1,41,4,44)(2,42,3,43)(5,22,26,13,36,40,19,30)(6,21,25,14,35,39,20,29)(7,23,27,16,34,37,17,31)(8,24,28,15,33,38,18,32)(9,11)(10,12), (1,43,20,15,38)(2,44,19,16,37)(3,42,18,13,40,
        4,41,17,14,39)(5,30,35,28,12)(6,29,36,27,11)(7,31,34,26,10)(8,32,33,25,9)(23,24) ], 
  [ (1,43,20,15,38)(2,44,19,16,37)(3,42,18,13,40,4,41,17,14,39)(5,30,35,28,12)(6,29,36,27,11)(7,31,34,26,10)(8,32,33,25,9)(23,24), (1,41,4,44)(2,42,3,43)(5,22,26,13,36,40,19,30)(6,21,
        25,14,35,39,20,29)(7,23,27,16,34,37,17,31)(8,24,28,15,33,38,18,32)(9,11)(10,12) ], 
  [ (1,32,11,7,14,39,17,27,2,31,12,8,13,40,18,28)(3,29,9,6,15,37,19,26)(4,30,10,5,16,38,20,25)(21,24,22,23)(33,42,35,43)(34,41,36,44), (1,34,4,35)(2,33,3,36)(5,30,39,23,11,
        17,28,15)(6,29,40,24,12,18,27,16)(7,31,37,22,10,20,26,14,8,32,38,21,9,19,25,13)(41,44,42,43) ], 
  [ (1,8,35,28,40)(2,7,36,27,39)(3,6,34,26,37,4,5,33,25,38)(13,42,19,22,31,14,41,20,21,32)(15,44,17,24,29)(16,43,18,23,30), (1,30,38,17,27,7,41,12,14,24,34)(2,29,37,18,28,
        8,42,11,13,23,33)(3,31,39,20,26,5,44,10,16,22,35)(4,32,40,19,25,6,43,9,15,21,36) ], 
  [ (1,19,24,14,31,9,43,40)(2,20,23,13,32,10,44,39)(3,17,22,15,29,12,41,37,4,18,21,16,30,11,42,38)(5,35,8,34)(6,36,7,33)(25,27,26,28), (1,14,23,44,25,35,11,5,32,18,40)(2,
        13,24,43,26,36,12,6,31,17,39)(3,16,22,42,28,34,9,7,29,19,38)(4,15,21,41,27,33,10,8,30,20,37) ], 
  [ (1,14,23,44,25,35,11,5,32,18,40)(2,13,24,43,26,36,12,6,31,17,39)(3,16,22,42,28,34,9,7,29,19,38)(4,15,21,41,27,33,10,8,30,20,37), 
      (1,19,24,14,31,9,43,40)(2,20,23,13,32,10,44,39)(3,17,22,15,29,12,41,37,4,18,21,16,30,11,42,38)(5,35,8,34)(6,36,7,33)(25,27,26,28) ], 
  [ (1,34,4,35)(2,33,3,36)(5,30,39,23,11,17,28,15)(6,29,40,24,12,18,27,16)(7,31,37,22,10,20,26,14,8,32,38,21,9,19,25,13)(41,44,42,43), 
      (1,32,11,7,14,39,17,27,2,31,12,8,13,40,18,28)(3,29,9,6,15,37,19,26)(4,30,10,5,16,38,20,25)(21,24,22,23)(33,42,35,43)(34,41,36,44) ], 
  [ (1,30,38,17,27,7,41,12,14,24,34)(2,29,37,18,28,8,42,11,13,23,33)(3,31,39,20,26,5,44,10,16,22,35)(4,32,40,19,25,6,43,9,15,21,36), 
      (1,8,35,28,40)(2,7,36,27,39)(3,6,34,26,37,4,5,33,25,38)(13,42,19,22,31,14,41,20,21,32)(15,44,17,24,29)(16,43,18,23,30) ], 
  [ (1,3)(2,4)(5,29,24,17,9,34,27,42)(6,30,23,18,10,33,28,41)(7,32,21,19,11,36,26,44)(8,31,22,20,12,35,25,43)(13,37,15,39)(14,38,16,40), (1,38,22,7,11,36,18,15,25,32,42,2,37,
        21,8,12,35,17,16,26,31,41)(3,39,24,5,10,33,19,14,27,29,44,4,40,23,6,9,34,20,13,28,30,43) ], 
  [ (1,38,22,7,11,36,18,15,25,32,42,2,37,21,8,12,35,17,16,26,31,41)(3,39,24,5,10,33,19,14,27,29,44,4,40,23,6,9,34,20,13,28,30,43), 
      (1,3)(2,4)(5,29,24,17,9,34,27,42)(6,30,23,18,10,33,28,41)(7,32,21,19,11,36,26,44)(8,31,22,20,12,35,25,43)(13,37,15,39)(14,38,16,40) ], 
  [ (1,17,26,22,37,12,2,18,25,21,38,11)(3,19,28,23,40,9,4,20,27,24,39,10)(5,29,14)(6,30,13)(7,32,15)(8,31,16)(33,43,34,44)(35,41,36,42), (1,18,12,39,23,43,25,13,32,35,5,2,17,
        11,40,24,44,26,14,31,36,6)(3,19,9,38,21,42,28,15,30,34,8,4,20,10,37,22,41,27,16,29,33,7) ], 
  [ (1,35,40,11,8,18,30,21)(2,36,39,12,7,17,29,22)(3,33,38,9,6,20,32,24)(4,34,37,10,5,19,31,23)(13,26,15,27)(14,25,16,28)(41,44)(42,43), (1,34,29,28,44,21,7,9)(2,33,30,27,43,22,
        8,10)(3,36,31,25,41,24,5,11)(4,35,32,26,42,23,6,12)(13,19,15,18,14,20,16,17)(37,40,38,39) ], 
  [ (1,36,15,7,17)(2,35,16,8,18)(3,33,14,5,19)(4,34,13,6,20)(11,12)(21,41,32,38,26)(22,42,31,37,25)(23,44,29,40,28,24,43,30,39,27), (1,18,6,40)(2,17,5,39)(3,19,7,37)(4,20,8,38)(9,13,41,
        23)(10,14,42,24)(11,16,44,22,12,15,43,21)(25,26)(27,28)(29,31,30,32)(33,35)(34,36) ], 
  [ (1,18,12,39,23,43,25,13,32,35,5,2,17,11,40,24,44,26,14,31,36,6)(3,19,9,38,21,42,28,15,30,34,8,4,20,10,37,22,41,27,16,29,33,7), 
      (1,17,26,22,37,12,2,18,25,21,38,11)(3,19,28,23,40,9,4,20,27,24,39,10)(5,29,14)(6,30,13)(7,32,15)(8,31,16)(33,43,34,44)(35,41,36,42) ], 
  [ (1,42,29,16,35,38,10,8)(2,41,30,15,36,37,9,7)(3,43,32,14,34,39,12,5,4,44,31,13,33,40,11,6)(17,25,19,28,18,26,20,27)(21,24)(22,23), (1,5,19,2,6,20)(3,7,18,4,8,17)(9,
        40,13,31,26,34)(10,39,14,32,25,33)(11,37,15,29,27,35)(12,38,16,30,28,36)(21,44,22,43)(23,41,24,42) ], 
  [ (1,5,19,2,6,20)(3,7,18,4,8,17)(9,40,13,31,26,34)(10,39,14,32,25,33)(11,37,15,29,27,35)(12,38,16,30,28,36)(21,44,22,43)(23,41,24,42), (1,42,29,16,35,38,10,8)(2,41,30,15,36,37,
        9,7)(3,43,32,14,34,39,12,5,4,44,31,13,33,40,11,6)(17,25,19,28,18,26,20,27)(21,24)(22,23) ], 
  [ (1,28,8,2,27,7)(3,25,6)(4,26,5)(9,29,39,23,35,17,10,30,40,24,36,18)(11,31,38,21,33,20,12,32,37,22,34,19)(13,41,14,42)(15,43)(16,44), (1,7,4,5,2,8,3,6)(9,12,10,11)(13,22,33,
        30,37,26,41,17,14,21,34,29,38,25,42,18)(15,23,35,31,40,28,44,20,16,24,36,32,39,27,43,19) ], 
  [ (1,7,4,5,2,8,3,6)(9,12,10,11)(13,22,33,30,37,26,41,17,14,21,34,29,38,25,42,18)(15,23,35,31,40,28,44,20,16,24,36,32,39,27,43,19), 
      (1,28,8,2,27,7)(3,25,6)(4,26,5)(9,29,39,23,35,17,10,30,40,24,36,18)(11,31,38,21,33,20,12,32,37,22,34,19)(13,41,14,42)(15,43)(16,44) ] ];

